Three-particle systems with resonant subprocesses in a finite volume

In previous work, we have developed a relativistic, model-independent three-particle quantization condition, but only under the assumption that no poles are present in the two-particle K matrices that appear as scattering subprocesses. Here we lift this restriction, by deriving the quantization condition for identical scalar particles with a G-parity symmetry, in the case that the two-particle K matrix has a pole in the kinematic regime of interest. As in earlier work, our result involves intermediate infinite-volume quantities with no direct physical interpretation, and we show how these are related to the physical three-to-three scattering amplitude by integral equations. This work opens the door to study processes such as $a_2 \to \rho \pi \to \pi \pi \pi$, in which the $\rho$ is rigorously treated as a resonance state.

==> anc/QCviaNCAlgebra.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    252950,       6866]
NotebookOptionsPosition[    228843,       6277]
NotebookOutlinePosition[    229255,       6295]
CellTagsIndexPosition[    229212,       6292]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["QC via NCAlgebra", "Title",
 CellChangeTimes->{{3.737884767119204*^9, 3.737884782548057*^9}, {
  3.744807246154513*^9, 3.7448072465344276`*^9}, {3.747294996039236*^9, 
  3.7472949965754347`*^9}},ExpressionUUID->"07e9c389-7290-4d2b-9492-\
28d156ab9bca"],

Cell[TextData[{
 "This notebook checks various equations leading to the three-particle \
quantization condition derived in the associated article. The checks require \
algebraic manipulations involving matrices of undetermined length, treated as \
generic non-commuting objects. This is done using the ",
 StyleBox["NCAlgebra",
  FontSlant->"Italic"],
 " package developed by:\n  \n  M. C. de Oliveira,\n  J. W. H. Helton,\n  M. \
Stankus,\n  B. Miller.\n \n The general structure of the checks in this \
notebook is to take the difference between the left- and right-hand sides of \
a given equation and show that this vanishes."
}], "Text",
 CellChangeTimes->{{3.73788480992671*^9, 3.737884850299152*^9}, {
   3.745067751119911*^9, 3.745067757829566*^9}, {3.747294647488081*^9, 
   3.7472949733271437`*^9}, 3.7474719461047783`*^9, {3.747472236358651*^9, 
   3.747472268118204*^9}, 
   3.7474755893428993`*^9},ExpressionUUID->"45d6a284-0c27-440f-91cf-\
762e65a5c65c"],

Cell[CellGroupData[{

Cell["Preliminaries", "Chapter",
 CellChangeTimes->{{3.745067780494285*^9, 
  3.7450677938474083`*^9}},ExpressionUUID->"9a27b3f6-4b66-48a0-8d76-\
29696b382c32"],

Cell[CellGroupData[{

Cell["Load the package", "Subchapter",
 CellChangeTimes->{{3.737884863439951*^9, 
  3.737884871931835*^9}},ExpressionUUID->"938063b6-0573-4bfa-be51-\
d8972eb2944d"],

Cell["\<\
The following command installs NCAlgebra to the specified location. This \
should be commented out once the package has been installed.\
\>", "Text",
 CellChangeTimes->{{3.74505892364475*^9, 3.745058928105497*^9}, {
  3.747295011615925*^9, 
  3.747295022968308*^9}},ExpressionUUID->"7a8613d0-9e4c-43bc-a51f-\
d42cdde548d5"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Import", "[", 
    "\"\<https://raw.githubusercontent.com/NCAlgebra/NC/master/NCExtras/\
NCWebInstall.m\>\"", "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7392810027902203`*^9, 3.7392810027922163`*^9}, {
   3.739281189941184*^9, 3.739281214876648*^9}, 3.7392840365421867`*^9, {
   3.7448073102621317`*^9, 3.744807355962338*^9}, {3.745058920865624*^9, 
   3.745058932602858*^9}, 3.7474718466806793`*^9, 
   3.74747190298466*^9},ExpressionUUID->"7d7e4afe-3a6a-4bdb-addc-\
dd56f11901b1"],

Cell["The following two commands load the installed package.", "Text",
 CellChangeTimes->{{3.74505892364475*^9, 3.745058928105497*^9}, {
  3.747295011615925*^9, 
  3.7472950525326567`*^9}},ExpressionUUID->"0ceeb31d-53ba-4586-a4b2-\
2d1b691f57c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "NC`"}]], "Input",
 CellChangeTimes->{{3.737825912423497*^9, 3.7378259162068863`*^9}, 
   3.739280835738933*^9},ExpressionUUID->"277e5167-4721-4433-98c3-\
6769956fbb81"],

Cell[CellGroupData[{

Cell[BoxData["\<\"You are using the version of NCAlgebra which is found in:\"\
\>"], "Print",
 CellChangeTimes->{{3.7474718941129208`*^9, 3.747471915093856*^9}, 
   3.7474772150255203`*^9},ExpressionUUID->"75a51ab7-08ab-4d5f-95d0-\
f60dbeec1890"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", "\<\"/Users/maxwell/NC/\"\>"}],
  SequenceForm["  ", "/Users/maxwell/NC/"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7474718941129208`*^9, 3.747471915093856*^9}, 
   3.7474772150336733`*^9},ExpressionUUID->"d9de4234-f238-4d48-aeb2-\
6e1b57ba9b7c"],

Cell[BoxData["\<\"You can now use \\\"<< NCAlgebra`\\\" to load \
NCAlgebra.\"\>"], "Print",
 CellChangeTimes->{{3.7474718941129208`*^9, 3.747471915093856*^9}, 
   3.747477215045252*^9},ExpressionUUID->"c2179ea1-d50e-4367-b232-\
ac3bb7e11538"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "NCAlgebra`"}]], "Input",
 CellChangeTimes->{{3.737825924957692*^9, 
  3.73782593092409*^9}},ExpressionUUID->"6ea7c160-3304-455e-929e-\
21af0ec40697"],

Cell["\<\
------------------------------------------------------------
NCAlgebra - Version 5.0.4
Compatible with Mathematica Version 10 and above

Authors:

  J. William Helton*
  Mauricio de Oliveira&

* Math, UCSD, La Jolla, CA
& MAE, UCSD, La Jolla, CA

with major earlier contributions by:

  Mark Stankus$ 
  Robert L. Miller#

$ Math, Cal Poly San Luis Obispo
# General Atomics Corp

Copyright: 
  Helton and de Oliveira 2017
  Helton 2002
  Helton and Miller June 1991
  All rights reserved.

The program was written by the authors and by:
  David Hurst, Daniel Lamm, Orlando Merino, Robert Obar,
  Henry Pfister, Mike Walker, John Wavrik, Lois Yu,
  J. Camino, J. Griffin, J. Ovall, T. Shaheen, John Shopple. 
  The beginnings of the program come from eran@slac.
  Considerable recent help came from Igor Klep.

Current primary support is from the 
  NSF Division of Mathematical Sciences.
  
This program was written with support from 
  AFOSR, NSF, ONR, Lab for Math and Statistics at UCSD,
  UCSD Faculty Mentor Program,
  and US Department of Education.

For NCAlgebra updates see:

  www.github.com/NCAlgebra/NC
  www.math.ucsd.edu/~ncalg

------------------------------------------------------------\
\>", "Print",
 CellChangeTimes->{3.747471915153949*^9, 
  3.747477215079561*^9},ExpressionUUID->"e5ee9f32-a0f2-46b6-9dd7-\
9da590fc1ea6"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Set the non-commuting variables", "Subchapter",
 CellChangeTimes->{{3.737884863439951*^9, 3.737884871931835*^9}, {
  3.745067827010844*^9, 
  3.745067832601572*^9}},ExpressionUUID->"3ddf08ac-e591-4061-b921-\
322b2180f7f5"],

Cell[TextData[{
 "Here we define the non-commuting variables that appear in the derivation. \
\"SNC\" stands for set non-commuting.  The letter \[OpenCurlyDoubleQuote]p\
\[CloseCurlyDoubleQuote] stands for \[OpenCurlyDoubleQuote]prime\
\[CloseCurlyDoubleQuote], for instance, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox[" ",
     FontWeight->"Bold"], 
    RowBox[{
     StyleBox["A",
      FontWeight->"Bold"], "'"}], " "}], TraditionalForm]],ExpressionUUID->
  "b6065357-8e92-481a-8d29-bbf538e341fc"],
 " is represented by ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", "Ap"}], TraditionalForm]],ExpressionUUID->
  "d4e3ab1a-11a6-42b3-976e-53434c495b2f"],
 ". The capital letters U, S, T stand for the superscripts ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SuperscriptBox["\[Placeholder]", 
      RowBox[{"(", "u", ")"}]], ",", 
     SuperscriptBox["\[Placeholder]", 
      RowBox[{"(", "s", ")"}]], ",", 
     SuperscriptBox["\[Placeholder]", 
      RowBox[{"(", 
       OverscriptBox["s", "~"], ")"}]], " "}]}], TraditionalForm]],
  ExpressionUUID->"11419ed4-07c0-4b03-8858-7a1947f41fdb"],
 " respectively, explained in the article. The slashed version of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["A",
     FontWeight->"Bold"], "2"], TraditionalForm]],ExpressionUUID->
  "6910f81c-3e86-48c6-ab59-8a5048fbe121"],
 " is represented by ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"'", 
     RowBox[{"A2slash", "'"}]}]}], TraditionalForm]],ExpressionUUID->
  "b9e18b52-ae99-41ef-83e2-993258a8111d"],
 "."
}], "Text",
 CellChangeTimes->{{3.744807545612018*^9, 3.744807555628311*^9}, {
  3.744807636503467*^9, 3.744807691622322*^9}, {3.7448092793186398`*^9, 
  3.74480938726313*^9}, {3.744809436545886*^9, 3.7448094373624907`*^9}, {
  3.745058962253007*^9, 3.745059070295094*^9}, {3.745059144271397*^9, 
  3.745059193026167*^9}, {3.745214135844401*^9, 3.7452141623851023`*^9}, {
  3.747295086533969*^9, 3.7472950895339518`*^9}, {3.7473205423498297`*^9, 
  3.74732054235005*^9}},ExpressionUUID->"dc62194c-5301-49a9-825b-\
0e3e1a503dec"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Sigma]s", ",", "\[Sigma]", ",", "Ap3S", ",", "Ap3T", ",", "Ap2", ",", 
   "A2", ",", "Ap3U", ",", "A3U", ",", "A3S", ",", "A3T", ",", "A2slash", ",",
    "Ap3", ",", "A3", ",", "AL2slashKdf0", ",", "ALp3UKdf0", ",", "AL3UKdf0", 
   ",", "calAp", ",", "calA"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{"SNC", "[", 
   RowBox[{
   "\[Sigma]s", ",", "\[Sigma]", ",", "Ap3S", ",", "Ap3T", ",", "Ap2", ",", 
    "A2", ",", "Ap3U", ",", "A3U", ",", "A3S", ",", "A3T", ",", "A2slash", 
    ",", "Ap3", ",", "A3", ",", "AL2slashKdf0", ",", "ALp3UKdf0", ",", 
    "AL3UKdf0", ",", "calAp", ",", "calA"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7378301422925053`*^9, 3.737830142994574*^9}, {
   3.7378651103695908`*^9, 3.7378651124067783`*^9}, {3.7378653732514353`*^9, 
   3.737865421515009*^9}, {3.737869730620893*^9, 3.737869771430896*^9}, {
   3.737869802487198*^9, 3.737869808798287*^9}, {3.739281341825932*^9, 
   3.73928139373389*^9}, {3.7392822085427732`*^9, 3.739282225347351*^9}, {
   3.739282274218073*^9, 3.739282395639287*^9}, {3.7392824304178467`*^9, 
   3.739282433408524*^9}, {3.739282499250589*^9, 3.739282595480398*^9}, {
   3.739282671534178*^9, 3.739282734579371*^9}, {3.739282766961252*^9, 
   3.7392828064573193`*^9}, {3.73928286817379*^9, 3.73928288262739*^9}, {
   3.739282913670774*^9, 3.739282944085343*^9}, {3.7392829943747883`*^9, 
   3.739283031157711*^9}, {3.739283067951861*^9, 3.739283069620079*^9}, {
   3.739283326062203*^9, 3.7392834075134172`*^9}, {3.739283570786902*^9, 
   3.739283641453466*^9}, {3.739283752210137*^9, 3.7392838426375637`*^9}, {
   3.739283914307165*^9, 3.739284003941453*^9}, {3.7392841661393137`*^9, 
   3.739284229389143*^9}, {3.739284264177936*^9, 3.73928427048179*^9}, {
   3.739284301833076*^9, 3.7392843458659678`*^9}, {3.73928510626493*^9, 
   3.7392851313192043`*^9}, {3.73928533964158*^9, 3.739285378440837*^9}, {
   3.7392856788539953`*^9, 3.739285740501395*^9}, {3.739288464078361*^9, 
   3.7392884698864717`*^9}, 3.739289530131949*^9, {3.739806160931816*^9, 
   3.7398061713236523`*^9}, {3.739806217828249*^9, 3.739806251017981*^9}, {
   3.7398062970938683`*^9, 3.7398063249317617`*^9}, {3.73980722724444*^9, 
   3.739807320580793*^9}, {3.7398075078155127`*^9, 3.739807508491516*^9}, {
   3.739807578217081*^9, 3.739807580068803*^9}, {3.739808319465596*^9, 
   3.739808322473358*^9}, {3.7398085891968946`*^9, 3.739808606008348*^9}, {
   3.739809210241241*^9, 3.7398092435849457`*^9}, {3.739881318269374*^9, 
   3.739881319469328*^9}, {3.744807427401409*^9, 3.744807565565969*^9}, {
   3.744807624544696*^9, 3.744807626335421*^9}, {3.744809440802182*^9, 
   3.744809448770718*^9}, {3.744809487034029*^9, 3.744809492448903*^9}, {
   3.745067048644155*^9, 3.745067049441489*^9}, {3.7450721312128687`*^9, 
   3.74507214170177*^9}, {3.745214167860805*^9, 3.7452141911776648`*^9}, {
   3.745214466304975*^9, 3.745214486785276*^9}, {3.74729510740851*^9, 
   3.747295123158655*^9}, {3.7473205456242523`*^9, 3.747320547061658*^9}, {
   3.7473205969256*^9, 
   3.747320597375628*^9}},ExpressionUUID->"ffcba99b-ddad-4986-af5c-\
330208271083"],

Cell[TextData[{
 "Next we define the various finite-volume functions. Note here that, because \
the factors of ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    StyleBox["\[CapitalGamma]",
     FontWeight->"Bold"]}], TraditionalForm]],ExpressionUUID->
  "0ca70063-3b58-428f-bb82-38f181362d20"],
 " are always adjacent to ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    StyleBox["G\[Rho]",
     FontWeight->"Bold"]}], TraditionalForm]],ExpressionUUID->
  "48f25b38-92ed-4720-8bdb-112fc15fcbc0"],
 " or ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    StyleBox["G\[Rho]bar",
     FontWeight->"Bold"]}], TraditionalForm]],ExpressionUUID->
  "9071a4cb-6fe8-4170-aa9c-de15936e2b40"],
 ", it is convenient to define ",
 Cell[BoxData[
  FormBox["G\[Rho]\[CapitalGamma]", TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"4469c0d0-4cf8-46f6-9b52-94dfeb29f6bf"],
 " and ",
 Cell[BoxData[
  FormBox[
   StyleBox["\[CapitalGamma]G\[Rho]",
    FontWeight->"Bold"], TraditionalForm]],ExpressionUUID->
  "7f2d81e5-5b0d-42b5-9418-e4fb4ff300ae"],
 " to represent ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox[" ",
     FontWeight->"Bold"], 
    RowBox[{
     StyleBox["G\[Rho]",
      FontWeight->"Bold"], "**", 
     StyleBox["\[CapitalGamma]",
      FontWeight->"Bold"]}]}], TraditionalForm]],ExpressionUUID->
  "f944a62d-3c09-4417-ad26-ba14159173d3"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox[" ",
     FontWeight->"Bold"], 
    RowBox[{
     StyleBox["\[CapitalGamma]",
      FontWeight->"Bold"], "**", 
     StyleBox["G\[Rho]bar",
      FontWeight->"Bold"]}]}], TraditionalForm]],ExpressionUUID->
  "681f56a2-fbe9-4791-8680-a0401b63a605"],
 " respectively."
}], "Text",
 CellChangeTimes->{{3.744807545612018*^9, 3.744807555628311*^9}, {
  3.744807636503467*^9, 3.744807691622322*^9}, {3.7448092793186398`*^9, 
  3.74480938726313*^9}, {3.744809436545886*^9, 3.7448094373624907`*^9}, {
  3.744809520055225*^9, 3.744809748164171*^9}, {3.745059086191938*^9, 
  3.745059105371887*^9}},ExpressionUUID->"0954469b-90ab-4b94-9b51-\
bf2c69569149"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "F", ",", "F\[Rho]\[Pi]", ",", "G\[Rho]\[CapitalGamma]", ",", 
   "\[CapitalGamma]G\[Rho]", ",", "G"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SNC", "[", 
  RowBox[{
  "F", ",", "F\[Rho]\[Pi]", ",", "G\[Rho]\[CapitalGamma]", ",", 
   "\[CapitalGamma]G\[Rho]", ",", "G"}], "]"}]}], "Input",
 CellChangeTimes->{{3.744809534305122*^9, 3.7448095638559*^9}, {
  3.7448097584249573`*^9, 3.7448097633929663`*^9}, {3.7450644499143887`*^9, 
  3.74506445296914*^9}, {3.7450691266714087`*^9, 3.745069129613058*^9}, {
  3.7452143812310333`*^9, 3.745214385250808*^9}, {3.745214451888452*^9, 
  3.745214454806777*^9}, {3.747295145096861*^9, 
  3.747295159663495*^9}},ExpressionUUID->"d8b606dc-24cb-4a1b-9de3-\
53bfe0158516"],

Cell["\<\
Finally we define various finite and infinite-volume contributions to K \
matrices.\
\>", "Text",
 CellChangeTimes->{{3.744807545612018*^9, 3.744807555628311*^9}, {
  3.744807636503467*^9, 3.744807691622322*^9}, {3.7448092793186398`*^9, 
  3.74480938726313*^9}, {3.744809436545886*^9, 3.7448094373624907`*^9}, {
  3.744809520055225*^9, 3.744809748164171*^9}, {3.744810012115252*^9, 
  3.744810025082143*^9}},ExpressionUUID->"e79d5038-ac32-4794-bb80-\
b3d55f602a5f"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "K2", ",", "Kdf33", ",", "Kdf23", ",", "Kdf32", ",", "Kdf22", ",", "KL22", 
   ",", "KL32U", ",", "KL33UU", ",", "KL23U"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SNC", "[", 
  RowBox[{
  "K2", ",", "Kdf33", ",", "Kdf23", ",", "Kdf32", ",", "Kdf22", ",", "KL22", 
   ",", "KL32U", ",", "KL33UU", ",", "KL23U"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7452143953511868`*^9, 3.7452143975468082`*^9}, {
  3.747295163441184*^9, 
  3.747295166847515*^9}},ExpressionUUID->"88bc636c-fb32-46f9-912a-\
4de3abe1a0e5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Input results derived in Sections III B - E", "Subchapter",
 CellChangeTimes->{{3.737884863439951*^9, 3.737884871931835*^9}, {
   3.737884911871303*^9, 3.737884952430368*^9}, 3.739281395184019*^9, 
   3.739806301667708*^9, {3.7450678586368303`*^9, 3.74506786828389*^9}, {
   3.745067900479005*^9, 
   3.745067902021776*^9}},ExpressionUUID->"03003fb1-8b4a-426b-85ea-\
ae141e721f7f"],

Cell[CellGroupData[{

Cell[TextData[{
 "Here we input the results for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     RowBox[{"L", ",", 
      RowBox[{"0", "F"}]}]], ",", " ", 
    SuperscriptBox[
     SubscriptBox[
      RowBox[{
       StyleBox["A",
        FontWeight->"Bold"], "'"}], "L"], 
     RowBox[{"(", 
      RowBox[{"3", ",", "u"}], ")"}]], ",", " ", 
    SuperscriptBox[
     SubscriptBox[
      StyleBox["A",
       FontWeight->"Bold"], "L"], 
     RowBox[{"(", 
      RowBox[{"3", ",", "u"}], ")"}]], ",", 
    SuperscriptBox[
     SubscriptBox[
      StyleBox["A",
       FontWeight->"Bold"], "L"], 
     RowBox[{"(", 
      RowBox[{"2", "-", "slashed"}], ")"}]], ",", 
    StyleBox[" ",
     FontWeight->"Bold"], 
    SuperscriptBox[
     SubscriptBox[
      StyleBox["F",
       FontWeight->"Bold"], "33"], 
     RowBox[{"(", "0", ")"}]]}], TraditionalForm]],ExpressionUUID->
  "1f08e608-589f-4657-b5cf-ffd0488ba79a"],
 ". We also define calF as the two-by-two matrix of F functions."
}], "Subsubsection",
 CellChangeTimes->{{3.739285468445291*^9, 3.739285481845476*^9}, 
   3.745059205523962*^9, {3.745067072870708*^9, 3.745067073341227*^9}, {
   3.745067907935192*^9, 3.745068019386067*^9}, {3.745068055004759*^9, 
   3.7450681298819*^9}, {3.745068890793666*^9, 3.745068913658985*^9}, {
   3.745071982354166*^9, 3.745071996818294*^9}, {3.745214254129787*^9, 
   3.745214279938689*^9}, {3.747472014080592*^9, 
   3.74747201684739*^9}},ExpressionUUID->"9779602f-716b-4ecc-8ca2-\
484797a81842"],

Cell["\<\
The following results are given in Eqs. (58), (59), (60), (55), (50) and \
(44-48), respectively.\
\>", "Text",
 CellChangeTimes->{{3.747478444908772*^9, 
  3.747478551300537*^9}},ExpressionUUID->"f7e9b7e7-5f2c-439a-afa3-\
b2ebe87d81b7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ALp3U", "=", 
   RowBox[{"Ap3U", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F"}], "+", 
       RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", "G"}]}], ")"}], "**", 
     RowBox[{"(", 
      RowBox[{"KL33UU", "+", "K2"}], ")"}]}], "+", 
    RowBox[{"Ap2", "**", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F\[Rho]\[Pi]", "**", "KL23U"}], "+", 
       "G\[Rho]\[CapitalGamma]"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AL3U", "=", 
   RowBox[{"A3U", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"KL33UU", "+", "K2"}], ")"}], "**", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F", "**", 
        RowBox[{"(", 
         RowBox[{"A3S", "+", "A3T"}], ")"}]}], "+", 
       RowBox[{"G", "**", "\[CapitalGamma]G\[Rho]", "**", "A2"}]}], ")"}]}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"KL32U", "**", "F\[Rho]\[Pi]"}], "+", 
       "\[CapitalGamma]G\[Rho]"}], ")"}], "**", "A2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AL2slash", "=", 
   RowBox[{"A2slash", "+", 
    RowBox[{"KL23U", "**", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F", "**", 
        RowBox[{"(", 
         RowBox[{"A3S", "+", "A3T"}], ")"}]}], "+", 
       RowBox[{"G", "**", "\[CapitalGamma]G\[Rho]", "**", "A2"}]}], ")"}]}], 
    "+", 
    RowBox[{"KL22", "**", "F\[Rho]\[Pi]", "**", "A2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CL0F", "=", 
    RowBox[{"CB2", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F"}], "+", 
        RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", "G"}]}], ")"}], "**", 
      RowBox[{"(", 
       RowBox[{"AL3U", "-", "\[Sigma]"}], ")"}]}], "+", 
     RowBox[{"Ap2", "**", "F\[Rho]\[Pi]", "**", "AL2slash"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F330", "=", 
   RowBox[{"F", "**", 
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"K2", "**", "F"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"calF", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"F\[Rho]\[Pi]", "+", 
        RowBox[{"G\[Rho]\[CapitalGamma]", "**", 
         RowBox[{"(", 
          RowBox[{"F", "+", "G"}], ")"}], "**", 
         RowBox[{"inv", "[", 
          RowBox[{"1", "-", 
           RowBox[{"K2", "**", 
            RowBox[{"(", 
             RowBox[{"F", "+", "G"}], ")"}]}]}], "]"}], "**", 
         "\[CapitalGamma]G\[Rho]"}]}], 
       RowBox[{"G\[Rho]\[CapitalGamma]", "**", 
        RowBox[{"inv", "[", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"F", "+", "G"}], ")"}], "**", "K2"}]}], "]"}], "**", 
        "F"}]},
      {
       RowBox[{"F", "**", 
        RowBox[{"inv", "[", 
         RowBox[{"1", "-", 
          RowBox[{"K2", "**", 
           RowBox[{"(", 
            RowBox[{"F", "+", "G"}], ")"}]}]}], "]"}], "**", 
        "\[CapitalGamma]G\[Rho]"}], 
       RowBox[{
        FractionBox["F", "3"], "+", 
        RowBox[{"F", "**", 
         RowBox[{"inv", "[", 
          RowBox[{"1", "-", 
           RowBox[{"K2", "**", 
            RowBox[{"(", 
             RowBox[{"F", "+", "G"}], ")"}]}]}], "]"}], "**", "K2", "**", 
         "F"}]}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.737827818269314*^9, 3.737828039822153*^9}, {
   3.737828210486711*^9, 3.737828210820939*^9}, {3.737828796596833*^9, 
   3.737828803686553*^9}, {3.73786608454465*^9, 3.7378660847127028`*^9}, {
   3.7392813668947906`*^9, 3.739281395439929*^9}, {3.739282397145316*^9, 
   3.739282398900025*^9}, {3.739282435267128*^9, 3.739282437237741*^9}, 
   3.73928374714808*^9, {3.739283967813406*^9, 3.739283976165683*^9}, {
   3.739284062705818*^9, 3.739284071094307*^9}, 3.739284123355691*^9, {
   3.7392842447821217`*^9, 3.739284244788826*^9}, {3.739284290941119*^9, 
   3.73928429094744*^9}, {3.739284443919395*^9, 3.7392844635897303`*^9}, {
   3.739284554248581*^9, 3.739284580656884*^9}, {3.739285409629902*^9, 
   3.739285424012156*^9}, {3.73928548453407*^9, 3.739285487381909*^9}, {
   3.7398062196889057`*^9, 3.739806220687358*^9}, {3.739806302379479*^9, 
   3.739806303395729*^9}, {3.7398074442493057`*^9, 3.739807445050722*^9}, 
   3.739807598223155*^9, {3.739808323730102*^9, 3.739808326248703*^9}, {
   3.7398086067853937`*^9, 3.73980860798492*^9}, {3.745068884253092*^9, 
   3.745068884461177*^9}, {3.745071970989113*^9, 3.745071971804878*^9}, {
   3.745214289579569*^9, 3.7452142979815617`*^9}, {3.745214574764078*^9, 
   3.745214576969269*^9}, 3.74732055094328*^9, {3.747320598558566*^9, 
   3.747320599458667*^9}},ExpressionUUID->"b2021424-382f-49d1-97d8-\
c8a310ac5783"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Here we input the results for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["T",
     FontWeight->"Bold"], ",", " ", 
    SubscriptBox[
     StyleBox["T",
      FontWeight->"Bold"], "L"], ",", " ", 
    SubscriptBox[
     StyleBox["G",
      FontWeight->"Bold"], "K"], ",", " ", 
    SuperscriptBox[
     SubscriptBox[
      StyleBox["K",
       FontWeight->"Bold"], 
      RowBox[{"L", ",", "33"}]], 
     RowBox[{"(", "0", ")"}]], ",", " ", 
    RowBox[{
     SubscriptBox[
      StyleBox["E",
       FontWeight->"Bold"], "L"], 
     StyleBox[
      OverscriptBox[
       StyleBox["V",
        FontWeight->"Bold"], "_"],
      FontWeight->"Bold"]}], 
    StyleBox[",",
     FontWeight->"Bold"], 
    StyleBox[" ",
     FontWeight->"Bold"], 
    RowBox[{
     StyleBox["V",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     SubscriptBox[
      StyleBox["E",
       FontWeight->"Bold"], "R"]}], ",", " ", 
    SubscriptBox[
     StyleBox["K",
      FontWeight->"Bold"], "df"], ",", " ", 
    StyleBox["X",
     FontWeight->"Bold"], ",", " ", 
    SubscriptBox[
     StyleBox["K",
      FontWeight->"Bold"], 
     RowBox[{"L", ",", "22"}]], ",", " ", 
    SuperscriptBox[
     SubscriptBox[
      StyleBox["K",
       FontWeight->"Bold"], 
      RowBox[{"L", ",", "23"}]], 
     RowBox[{"(", "u", ")"}]], ",", " ", 
    SuperscriptBox[
     SubscriptBox[
      StyleBox["K",
       FontWeight->"Bold"], 
      RowBox[{"L", ",", "32"}]], 
     RowBox[{"(", "u", ")"}]], ",", " ", 
    SuperscriptBox[
     SubscriptBox[
      StyleBox["K",
       FontWeight->"Bold"], 
      RowBox[{"L", ",", "33"}]], 
     RowBox[{"(", 
      RowBox[{"u", ",", "u"}], ")"}]]}], TraditionalForm]],ExpressionUUID->
  "069f9cc5-3d7d-47cb-bdd7-3a2ace791893"],
 "."
}], "Subsubsection",
 CellChangeTimes->{{3.739285468445291*^9, 3.739285481845476*^9}, 
   3.745059205523962*^9, {3.745064834495241*^9, 3.745064837245967*^9}, {
   3.745068135877735*^9, 3.7450682230403147`*^9}, {3.7450682895067*^9, 
   3.7450683642479143`*^9}, {3.74506910359338*^9, 3.7450691082075453`*^9}, {
   3.745214308684392*^9, 
   3.745214308995255*^9}},ExpressionUUID->"70e0813d-fb92-41f3-8888-\
e8ed6b9d51d7"],

Cell[TextData[{
 "Here OmXKIvar stands for \[OpenCurlyQuote]",
 StyleBox["O",
  FontWeight->"Bold"],
 "ne ",
 StyleBox["m",
  FontWeight->"Bold"],
 "inus ",
 Cell[BoxData[
  FormBox["X", TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"84f5af89-369d-44e5-b727-bbdb60ed0543"],
 " times ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["K",
     FontWeight->"Bold"], "df"], TraditionalForm]],ExpressionUUID->
  "86adfcbf-8030-468b-a4f5-427cb570f934"],
 ", ",
 StyleBox["I",
  FontWeight->"Bold"],
 "nverted, as a ",
 StyleBox["var",
  FontWeight->"Bold"],
 "iable\[CloseCurlyQuote]. It is a symbol to represent ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"1", "0"},
         {"0", "1"}
        }], ")"}], "-", 
      RowBox[{
       RowBox[{"(", GridBox[{
          {
           SubscriptBox[
            StyleBox["X",
             FontWeight->"Bold"], "22"], 
           SubscriptBox[
            StyleBox["X",
             FontWeight->"Bold"], "23"]},
          {
           SubscriptBox[
            StyleBox["X",
             FontWeight->"Bold"], "32"], 
           SubscriptBox[
            StyleBox["X",
             FontWeight->"Bold"], "33"]}
         }], ")"}], ".", 
       RowBox[{"(", GridBox[{
          {
           SubscriptBox[
            StyleBox["K",
             FontWeight->"Bold"], 
            RowBox[{"df", ",", "22"}]], 
           SubscriptBox[
            StyleBox["K",
             FontWeight->"Bold"], 
            RowBox[{"df", ",", "23"}]]},
          {
           SubscriptBox[
            StyleBox["K",
             FontWeight->"Bold"], 
            RowBox[{"df", ",", "32"}]], 
           SubscriptBox[
            StyleBox["K",
             FontWeight->"Bold"], 
            RowBox[{"df", ",", "33"}]]}
         }], ")"}]}]}], "]"}], 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "e912fad0-e740-4491-aadb-cd60834194fc"],
 "."
}], "Text",
 CellChangeTimes->{{3.745214996828322*^9, 3.745215155827265*^9}, 
   3.747295216774015*^9},ExpressionUUID->"2cf25f4a-731f-4475-a4a5-\
029200054ed6"],

Cell["The following results are given in Eqs. (45) and (66-70).", "Text",
 CellChangeTimes->{{3.747478444908772*^9, 3.747478551300537*^9}, {
  3.747478608677411*^9, 
  3.747478682211938*^9}},ExpressionUUID->"c8da58c3-2412-4be8-b270-\
92350e74c0db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TT", "=", 
   RowBox[{"K2", "**", 
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"G", "**", "K2"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TL", "=", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"K2", "**", 
       RowBox[{"(", 
        RowBox[{"F", "+", "G"}], ")"}]}]}], "]"}], "**", "K2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GK", "=", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"G", "**", "K2"}]}], "]"}], "**", "G"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KL330", "=", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"K2", "**", "G"}]}], "]"}], "**", "K2", "**", "G", "**", 
    "K2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ELV", "=", 
   RowBox[{"NCDot", "[", 
    RowBox[{
     RowBox[{"(", GridBox[{
        {"1", "0"},
        {"0", 
         RowBox[{"1", "+", 
          RowBox[{"TT", "**", "G"}]}]}
       }], ")"}], ",", 
     RowBox[{"(", GridBox[{
        {"1", "0"},
        {"\[CapitalGamma]G\[Rho]", "1"}
       }], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VER", "=", 
    RowBox[{"NCDot", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"1", "G\[Rho]\[CapitalGamma]"},
         {"0", "1"}
        }], ")"}], ",", 
      RowBox[{"(", GridBox[{
         {"1", "0"},
         {"0", 
          RowBox[{"1", "+", 
           RowBox[{"G", "**", "TT"}]}]}
        }], ")"}]}], "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kdfmat", "=", 
   RowBox[{"(", GridBox[{
      {"Kdf22", "Kdf23"},
      {"Kdf32", "Kdf33"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"F\[Rho]\[Pi]", "+", 
        RowBox[{
        "G\[Rho]\[CapitalGamma]", "**", "GK", "**", 
         "\[CapitalGamma]G\[Rho]"}]}], 
       RowBox[{"G\[Rho]\[CapitalGamma]", "**", "GK"}]},
      {
       RowBox[{"GK", "**", "\[CapitalGamma]G\[Rho]"}], "GK"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OmXK", "=", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {"1", "0"},
       {"0", "1"}
      }], ")"}], "-", 
    RowBox[{"NCDot", "[", 
     RowBox[{"X", ",", "Kdfmat"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OmXKI", "=", 
   RowBox[{"NCInverse", "[", "OmXK", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SNC", "[", 
   RowBox[{
   "OmXKIvar22", ",", "OmXKIvar23", ",", "OmXKIvar32", ",", "OmXKIvar33"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OmXKIvar", "=", 
   RowBox[{"(", GridBox[{
      {"OmXKIvar22", "OmXKIvar23"},
      {"OmXKIvar32", "OmXKIvar33"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", GridBox[{
      {"KL22", "KL23U"},
      {"KL32U", "KL33UU"}
     }], ")"}], "=", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {"0", "0"},
       {"0", "KL330"}
      }], ")"}], "+", 
    RowBox[{"NCDot", "[", 
     RowBox[{"ELV", ",", 
      RowBox[{"NCDot", "[", 
       RowBox[{"Kdfmat", ",", 
        RowBox[{"NCDot", "[", 
         RowBox[{"OmXKIvar", " ", ",", "VER"}], "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.745064935118003*^9, 3.745064935587788*^9}, {
   3.7450649853677692`*^9, 3.74506500471189*^9}, {3.745065106794276*^9, 
   3.7450651330365267`*^9}, {3.745065181916848*^9, 3.745065210870717*^9}, {
   3.74506530978966*^9, 3.74506531110818*^9}, {3.7450654910755997`*^9, 
   3.745065491545603*^9}, {3.745069113477559*^9, 3.745069145790533*^9}, {
   3.745122368031498*^9, 3.745122397481825*^9}, {3.745122467042108*^9, 
   3.7451225516559057`*^9}, {3.745136930056159*^9, 3.745137018925251*^9}, 
   3.7452144153237667`*^9},ExpressionUUID->"48ecf7c3-ed9f-4cf0-bb14-\
0c2b62420d64"],

Cell[TextData[{
 "We also include a useful rule for removing factors of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["K",
     FontWeight->"Bold"], 
    RowBox[{"df", ",", "ij"}]], TraditionalForm]],ExpressionUUID->
  "d8b359e9-1949-40cc-bd06-699ad6f68fe4"],
 " ..."
}], "Text",
 CellChangeTimes->{{3.745068374365428*^9, 
  3.745068408896841*^9}},ExpressionUUID->"57da1d51-ca7e-4606-aa18-\
7d8238dce086"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KdftoZero", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Kdf22", "\[Rule]", "0"}], ",", 
     RowBox[{"Kdf33", "\[Rule]", "0"}], ",", 
     RowBox[{"Kdf23", "\[Rule]", "0"}], ",", 
     RowBox[{"Kdf32", "\[Rule]", "0"}]}], "}"}]}], ";"}]], "Input",ExpressionU\
UID->"ba12ab98-70a2-45ff-9ef4-3c9918457f4d"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations of Section III F", "Chapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, 3.745065511048986*^9, {
   3.745065705154805*^9, 3.745065705217525*^9}, {3.7450657926478357`*^9, 
   3.745065792689065*^9}, {3.745065847851716*^9, 3.745065847884178*^9}, {
   3.7450667103049793`*^9, 3.7450667103481073`*^9}, {3.745067593402465*^9, 
   3.745067598681315*^9}},ExpressionUUID->"6a1c7c79-f00e-4396-90bc-\
30d93067af0c"],

Cell[CellGroupData[{

Cell["Eq. (84)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
  3.7450605633725643`*^9, 
  3.745060568811504*^9}},ExpressionUUID->"9bb06c80-9bf6-49d1-953b-\
53ff0527ec67"],

Cell[TextData[{
 "It is convenient to introduce a placeholder for ",
 StyleBox["T ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"=", "TT"}], TraditionalForm]],ExpressionUUID->
  "ac45cc72-8fc5-469a-a7ac-e37956efce02"],
 ", that is not written in terms of other quantities. We call this Tvar as in \
",
 StyleBox["T variable",
  FontSlant->"Italic"],
 "."
}], "Text",
 CellChangeTimes->{
  3.745064034182755*^9, {3.745064201006173*^9, 3.745064271131094*^9}, {
   3.7450644064359007`*^9, 
   3.745064414651992*^9}},ExpressionUUID->"8c65b1fd-77d3-41dc-abd1-\
f30910770313"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SNC", "[", "Tvar", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule1", "=", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"K2", "**", "G"}]}], "]"}], "\[Rule]", 
    RowBox[{"TT", "**", " ", 
     RowBox[{"inv", "[", "K2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rule2", "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"G", "**", "K2"}]}], ")"}], 
      RowBox[{"-", "1"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"inv", "[", "K2", "]"}], "**", "Tvar"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"F330", "**", "KL330"}]}], "]"}], "**", "F330"}], "//", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NCReplaceAll", "[", 
      RowBox[{"#", ",", "rule1"}], "]"}], "&"}]}], "//", 
   "\[IndentingNewLine]", "NCSimplifyRational"}], "//", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"NCReplaceAll", "[", 
    RowBox[{"#", ",", "rule2"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{
  3.7450640251830597`*^9, {3.74506414585884*^9, 3.745064180692939*^9}, {
   3.745064312300528*^9, 3.745064328350799*^9}, {3.745064613014167*^9, 
   3.74506461652358*^9}, {3.745065175871358*^9, 3.745065176965242*^9}, {
   3.745071723494081*^9, 3.74507185032792*^9}, {3.74507195747948*^9, 
   3.7450719577002897`*^9}},ExpressionUUID->"59ed4159-8abe-4174-b5b9-\
3126199c6d43"],

Cell[BoxData[
 RowBox[{"F", "**", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"Tvar", "**", "F"}]}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Output",
 CellChangeTimes->{{3.745071827726598*^9, 3.7450718445755453`*^9}, 
   3.745071876129918*^9, 3.74507201504569*^9, 3.745073031879237*^9, 
   3.745081232767104*^9, 3.745120316884428*^9, {3.7451225990324802`*^9, 
   3.745122614568046*^9}, 3.745137056266432*^9, 3.745143117988813*^9, 
   3.745145904128459*^9, 3.7452146369550343`*^9, 3.7472953363474503`*^9, 
   3.747306641264287*^9, 3.747306863965168*^9, 3.74731830850344*^9, 
   3.7473202302138844`*^9, 3.747320783926993*^9, 3.747471835210507*^9, {
   3.747471894430717*^9, 3.747471915437574*^9}, 
   3.747477215494122*^9},ExpressionUUID->"1c44e933-8db3-4d78-a32b-\
2150ba379097"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Z", "=", 
  RowBox[{"F", "**", 
   RowBox[{"inv", "[", 
    RowBox[{"1", "-", 
     RowBox[{"TT", "**", "F"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.745066195792913*^9, 
  3.745066204584928*^9}},ExpressionUUID->"8770beb5-dfa9-4763-a88a-\
8c1b81a73e84"],

Cell[BoxData[
 RowBox[{"F", "**", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"K2", "**", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"G", "**", "K2"}]}], ")"}], 
       RowBox[{"-", "1"}]], "**", "F"}]}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Output",
 CellChangeTimes->{
  3.745066205199936*^9, 3.745067117873966*^9, 3.74506860941574*^9, 
   3.745072019697816*^9, 3.745073032029243*^9, 3.7450812328077908`*^9, 
   3.745120316931411*^9, {3.7451225990827627`*^9, 3.745122615618191*^9}, 
   3.745137057449991*^9, 3.745143118054994*^9, 3.74514590423267*^9, 
   3.745214638238389*^9, 3.74729533740851*^9, 3.7473066413320293`*^9, 
   3.7473068640373907`*^9, 3.7473183086201344`*^9, 3.7473202302815313`*^9, 
   3.747320784000255*^9, 3.7474718352607317`*^9, {3.74747189446306*^9, 
   3.747471915468902*^9}, 
   3.747477215525581*^9},ExpressionUUID->"dbbfa6f9-1ae8-4af1-a6ec-\
0ae1e915bb3b"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (85)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, 
   3.745065511048986*^9},ExpressionUUID->"f0713b0d-ab4d-4b25-b1c1-\
67b18c6fb3d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ALp3U", "/.", "KdftoZero"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"Ap3U", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F", "**", "TT"}], "+", 
     RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", "**", "TT"}]}], ")"}]}]}], ")"}]}], "//", 
  "NCSimplifyRational"}]], "Input",
 CellChangeTimes->{{3.745064660129936*^9, 3.745064713105133*^9}, {
  3.7450655128183527`*^9, 3.745065521158044*^9}, {3.7450655905727663`*^9, 
  3.745065683612535*^9}, {3.745072037899757*^9, 
  3.745072040984603*^9}},ExpressionUUID->"e99f1c92-2c6f-4bb7-bbdf-\
14dab40a82cb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745064691180738*^9, 3.745064713787656*^9}, 
   3.7450655213818483`*^9, {3.745065604173223*^9, 3.745065683882483*^9}, 
   3.745067128955976*^9, 3.745072041625558*^9, 3.745073044226585*^9, 
   3.74508123285738*^9, 3.745120317011359*^9, {3.745122599177733*^9, 
   3.745122622320229*^9}, 3.745137063352141*^9, 3.745143118123561*^9, 
   3.7451459044616747`*^9, 3.745214642491157*^9, 3.747295381737666*^9, 
   3.74730664140022*^9, 3.747306864119947*^9, 3.747318308752508*^9, 
   3.74732023034822*^9, 3.747320784083267*^9, 3.7474718352937098`*^9, {
   3.747471894512479*^9, 3.747471915502221*^9}, 
   3.747477215558631*^9},ExpressionUUID->"fea191a2-d3b6-48e8-b5b1-\
edf26ca3afc4"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ALp3UKdf0", "=", 
   RowBox[{"Ap3U", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F", "**", "TT"}], "+", 
    RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"G", "**", "TT"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745066265565514*^9, 
  3.745066271621985*^9}},ExpressionUUID->"4faa9209-b74c-47ee-8f1b-\
066cc54ed60f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (86)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, 3.745065511048986*^9, {
   3.745065705154805*^9, 
   3.745065705217525*^9}},ExpressionUUID->"70d30011-47f7-4fb8-b8f1-\
848d08618df1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"AL3U", "/.", "KdftoZero"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"A3U", "+", 
     RowBox[{"TT", "**", "F", "**", 
      RowBox[{"(", 
       RowBox[{"A3S", "+", "A3T"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"TT", "**", "G"}]}], ")"}], "**", "\[CapitalGamma]G\[Rho]", "**",
       "A2"}]}], ")"}]}], "//", "NCSimplifyRational"}]], "Input",
 CellChangeTimes->{{3.745064660129936*^9, 3.745064713105133*^9}, {
  3.7450655128183527`*^9, 3.745065521158044*^9}, {3.7450655905727663`*^9, 
  3.745065683612535*^9}, {3.7450657204531527`*^9, 3.7450657810956497`*^9}, {
  3.74507206077687*^9, 
  3.745072063877893*^9}},ExpressionUUID->"ba12b80a-e028-460d-80fc-\
f7ea5958536d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745064691180738*^9, 3.745064713787656*^9}, 
   3.7450655213818483`*^9, {3.745065604173223*^9, 3.745065683882483*^9}, {
   3.745065763429895*^9, 3.7450657814013433`*^9}, 3.74506713258986*^9, 
   3.745068613250812*^9, 3.74507206456082*^9, 3.745073052857562*^9, 
   3.745081232955894*^9, 3.745120317195436*^9, 3.745122599244237*^9, 
   3.745122631124975*^9, 3.745137069380926*^9, 3.745143118249309*^9, 
   3.745145904594433*^9, 3.7452146469276342`*^9, 3.7472954800070457`*^9, 
   3.747306641477009*^9, 3.7473068642253857`*^9, 3.747318310934229*^9, 
   3.747320230442337*^9, 3.74732078417901*^9, 3.747471835343989*^9, {
   3.747471894578683*^9, 3.747471915551609*^9}, 
   3.74747721560863*^9},ExpressionUUID->"c0adcf85-36e1-44e3-8229-\
54ddd4b40aa6"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AL3UKdf0", "=", 
   RowBox[{"A3U", "+", 
    RowBox[{"TT", "**", "F", "**", 
     RowBox[{"(", 
      RowBox[{"A3S", "+", "A3T"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"TT", "**", "G"}]}], ")"}], "**", "\[CapitalGamma]G\[Rho]", "**",
      "A2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745066278806402*^9, 
  3.745066284982725*^9}},ExpressionUUID->"34fe7221-c18b-407a-a47b-\
86a5912836ca"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (87)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, 3.745065511048986*^9, {
   3.745065705154805*^9, 3.745065705217525*^9}, {3.7450657926478357`*^9, 
   3.745065792689065*^9}},ExpressionUUID->"e2f91c9a-1624-4cc1-92f3-\
c4ad5b36935a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{"AL2slash", "/.", "KdftoZero"}], ")"}]], "Input",
 CellChangeTimes->{{3.745064660129936*^9, 3.745064713105133*^9}, {
   3.7450655128183527`*^9, 3.745065521158044*^9}, {3.7450655905727663`*^9, 
   3.745065683612535*^9}, {3.7450657204531527`*^9, 3.745065815741661*^9}, 
   3.74732060066226*^9},ExpressionUUID->"03f26f43-e576-4b2d-b917-\
69f6a90ca5e7"],

Cell[BoxData["A2slash"], "Output",
 CellChangeTimes->{{3.745064691180738*^9, 3.745064713787656*^9}, 
   3.7450655213818483`*^9, {3.745065604173223*^9, 3.745065683882483*^9}, {
   3.745065763429895*^9, 3.745065816156851*^9}, 3.7450671380762177`*^9, 
   3.7450686161024733`*^9, 3.7450720763810596`*^9, 3.745073058721336*^9, 
   3.745081233002693*^9, 3.745120317341422*^9, 3.7451225993111258`*^9, 
   3.745122637974114*^9, 3.745137075317773*^9, 3.745143118332807*^9, 
   3.745145907336131*^9, 3.745214650162763*^9, 3.747295487115733*^9, 
   3.747306641560452*^9, 3.747306864313992*^9, 3.747318311082913*^9, 
   3.747320230543992*^9, 3.747320784260516*^9, 3.747471835394609*^9, {
   3.747471894645482*^9, 3.7474719155872173`*^9}, 
   3.7474772156590157`*^9},ExpressionUUID->"5f5f24df-f17d-446a-a8ea-\
f8fef76210dc"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AL2slashKdf0", "=", "AL2slash"}], ";"}]], "Input",
 CellChangeTimes->{{3.745066288140378*^9, 3.745066294429987*^9}, {
  3.7473205887244463`*^9, 
  3.747320590089942*^9}},ExpressionUUID->"d09f2c78-e0c3-4ee6-bcbf-\
3ee62f6ead5e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (91)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, 3.745065511048986*^9, {
   3.745065705154805*^9, 3.745065705217525*^9}, {3.7450657926478357`*^9, 
   3.745065792689065*^9}, {3.745065847851716*^9, 
   3.745065847884178*^9}},ExpressionUUID->"e4209290-0b87-4796-872e-\
3902fdf339f8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ap3", "=", 
   RowBox[{"Ap3S", "+", "Ap3T", "+", "Ap3U"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A3", "=", 
    RowBox[{"A3S", "+", "A3T", "+", "A3U"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"CL0F", "/.", "KdftoZero"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"CB2", "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F"}], "+", 
        RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", "G"}]}], ")"}], "**", 
      RowBox[{"(", 
       RowBox[{"A3", "-", "\[Sigma]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"TT", "**", "F"}]}], ")"}], "**", 
         RowBox[{"(", 
          RowBox[{"A3S", "+", "A3T"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"TT", "**", "G"}]}], ")"}], "**", "\[CapitalGamma]G\[Rho]",
          "**", "A2"}]}], ")"}]}], "+", 
     RowBox[{"Ap2", "**", "F\[Rho]\[Pi]", "**", "A2slash"}]}], ")"}]}], "//", 
  "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.7378319264693317`*^9, 3.7378321256214113`*^9}, {
   3.7378321590767717`*^9, 3.737832160289056*^9}, {3.737866571062915*^9, 
   3.737866574093835*^9}, {3.737882910721253*^9, 3.737882950032827*^9}, 
   3.737884687581253*^9, 3.739281367824765*^9, {3.739282401573978*^9, 
   3.7392824018223867`*^9}, {3.739282441370885*^9, 3.7392824421070013`*^9}, 
   3.739284244814653*^9, 3.739284290986107*^9, {3.7394604195397243`*^9, 
   3.739460434554812*^9}, {3.7394604924550657`*^9, 3.739460510751297*^9}, {
   3.739460568316708*^9, 3.7394606314923353`*^9}, {3.739460663771207*^9, 
   3.739460664794586*^9}, {3.7394607571191187`*^9, 3.739460906311248*^9}, {
   3.7394609817578783`*^9, 3.739461073929126*^9}, {3.739461259372129*^9, 
   3.739461262475535*^9}, {3.7394655609038773`*^9, 3.739465616520591*^9}, {
   3.739465671730781*^9, 3.739465673082295*^9}, {3.739468926703073*^9, 
   3.739468929358392*^9}, 3.739806224108876*^9, {3.739806263594565*^9, 
   3.739806263876562*^9}, 3.739806304789678*^9, {3.739807449629805*^9, 
   3.739807467691268*^9}, 3.739808339380849*^9, 3.7398086082573633`*^9, {
   3.739809399878413*^9, 3.739809402582568*^9}, 3.745067168841301*^9, {
   3.745068625318671*^9, 3.7450687705194263`*^9}, {3.7450720997169867`*^9, 
   3.745072119533149*^9}, {3.745072162905492*^9, 3.7450722185967712`*^9}, {
   3.7450730911302958`*^9, 3.745073152708433*^9}, {3.745214660931913*^9, 
   3.745214691628804*^9}, {3.747295508732914*^9, 3.747295509314872*^9}, 
   3.747320559092823*^9},ExpressionUUID->"07b4f562-f63e-4e01-a126-\
069f899cf94c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7398816673772173`*^9, 3.745064382457011*^9, 3.7450659390504217`*^9, 
   3.7450671698693733`*^9, 3.745068776559643*^9, 3.745072160544363*^9, {
   3.745072193355967*^9, 3.745072226366973*^9}, 3.745073066038602*^9, 
   3.745073108857581*^9, 3.745073158886928*^9, 3.745081233091502*^9, 
   3.745120317440729*^9, 3.745122599385985*^9, 3.745122664086218*^9, 
   3.7451370859638777`*^9, 3.7451431184269047`*^9, 3.745145907932376*^9, 
   3.745214707018115*^9, 3.747295511997342*^9, 3.747306641657537*^9, 
   3.747306866476982*^9, 3.747318311224757*^9, 3.747320230657297*^9, 
   3.747320784364011*^9, 3.7474718354436903`*^9, {3.747471894716444*^9, 
   3.74747191563863*^9}, 
   3.747477215714788*^9},ExpressionUUID->"d75ad17d-2b40-4344-bf15-\
ad2e10f12e83"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CL0FKdf0", "=", 
   RowBox[{"CB2", "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F"}], "+", 
       RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", "G"}]}], ")"}], "**", 
     RowBox[{"(", 
      RowBox[{"A3", "-", "\[Sigma]", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"TT", "**", "F"}]}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"A3S", "+", "A3T"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"TT", "**", "G"}]}], ")"}], "**", "\[CapitalGamma]G\[Rho]", 
        "**", "A2"}]}], ")"}]}], "+", 
    RowBox[{"Ap2", "**", "F\[Rho]\[Pi]", "**", "A2slash"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.745066431994623*^9, 3.745066433571*^9}, {
   3.745066608134241*^9, 3.745066609811164*^9}, 3.745073095786263*^9, {
   3.745214693087084*^9, 3.745214701188786*^9}, 
   3.747320560231894*^9},ExpressionUUID->"cc67aeee-def5-4571-8903-\
621097eb0ff1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eqs. (93) and (94)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, 3.745065511048986*^9, {
   3.745065705154805*^9, 3.745065705217525*^9}, {3.7450657926478357`*^9, 
   3.745065792689065*^9}, {3.745065847851716*^9, 3.745065847884178*^9}, {
   3.7450667103049793`*^9, 3.7450667103481073`*^9}, {3.747295571165454*^9, 
   3.747295575748111*^9}},ExpressionUUID->"9f8a524f-d59f-42d9-a961-\
5028a4a9905b"],

Cell[TextData[{
 "This proceeds in three steps. First we define ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["C", "L"], 
    RowBox[{
     RowBox[{"[", 
      SubscriptBox["B", "2"], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}]], TraditionalForm]],ExpressionUUID->
  "472dbea1-d577-45ec-a3e3-fc5bac79f80f"],
 " [given in Eq. (92)]..."
}], "Text",
 CellChangeTimes->{{3.7450672453605547`*^9, 3.7450672701679487`*^9}, {
  3.747478720068791*^9, 
  3.747478725715682*^9}},ExpressionUUID->"ce5a1c2c-70f2-488e-9c56-\
a5fc777a5a1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CLB2Kdf0", "=", 
   RowBox[{"CL0FKdf0", "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"\[Sigma]s", "**", "F", "**", "\[Sigma]"}]}], "+", 
    RowBox[{"ALp3UKdf0", "**", "Z", "**", "AL3UKdf0"}]}]}], ";"}]], "Input",Ex\
pressionUUID->"ffc6ff68-b561-4c24-8070-98f3c35de965"],

Cell["\<\
then we split it into two parts, denoted CB2infty and ApCalFA ...\
\>", "Text",
 CellChangeTimes->{{3.745067274303461*^9, 3.745067284136579*^9}, {
   3.7450673301673613`*^9, 3.745067330502906*^9}, {3.745068796704427*^9, 
   3.745068819116926*^9}, 3.7472956006690187`*^9, {3.747472143142819*^9, 
   3.747472147470957*^9}},ExpressionUUID->"c042bcc1-8928-4e20-b5c4-\
82a2482d409e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ApCalFA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], 
     RowBox[{"Ap3", "**", "F", "**", "A3"}]}], "+", 
    RowBox[{"Ap2", "**", 
     RowBox[{"(", 
      RowBox[{"F\[Rho]\[Pi]", "+", 
       RowBox[{"G\[Rho]\[CapitalGamma]", "**", "G", "**", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"TT", "**", "G"}]}], ")"}], "**", 
        "\[CapitalGamma]G\[Rho]"}]}], ")"}], "**", "A2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ap3", "+", 
       RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"G", "**", "TT"}]}], ")"}]}]}], ")"}], "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"F", "**", "TT"}]}], "]"}], "**", "F", "**", 
     RowBox[{"(", 
      RowBox[{"A3", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"TT", "**", "G"}]}], ")"}], "**", "\[CapitalGamma]G\[Rho]", 
        "**", "A2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CB2infty", "=", 
   RowBox[{"CB2", "-", 
    RowBox[{
     FractionBox["2", "3"], 
     RowBox[{"\[Sigma]s", "**", "F", "**", "\[Sigma]"}]}], "+", 
    RowBox[{
     FractionBox["2", "3"], 
     RowBox[{"Ap3", "**", "F", "**", "A3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F"}], "+", 
       RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", "G"}]}], ")"}], "**",
      "\[Sigma]"}], "+", 
    RowBox[{"Ap2", "**", "F\[Rho]\[Pi]", "**", 
     RowBox[{"(", 
      RowBox[{"A2slash", "-", "A2"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ap3S", "+", "Ap3T", "+", "Ap3U"}], ")"}], "+", 
       RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"G", "**", "TT"}]}], ")"}]}]}], ")"}], "**", "F", "**", 
     RowBox[{"(", 
      RowBox[{"A3S", "+", "A3T"}], ")"}]}], "+", 
    RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", "G", "**", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"A3S", "+", "A3T", "+", "A3U"}], ")"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"TT", "**", "F"}]}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"A3S", "+", "A3T"}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CLB2Kdf0", "-", "ApCalFA", "-", "CB2infty"}], "//", 
  "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.737865296585462*^9, 3.73786531820667*^9}, {
   3.737865484318626*^9, 3.7378656727511587`*^9}, {3.7378659718803177`*^9, 
   3.737866014123187*^9}, {3.737866723216198*^9, 3.737866730248897*^9}, {
   3.737866972471051*^9, 3.7378669748601923`*^9}, {3.73787057221646*^9, 
   3.737870574202084*^9}, {3.7378829725937967`*^9, 3.737882974817577*^9}, {
   3.7378830080613623`*^9, 3.737883066378209*^9}, {3.7378840892127237`*^9, 
   3.737884292935062*^9}, {3.737884726909358*^9, 3.737884737948237*^9}, {
   3.739281371002993*^9, 3.739281371883604*^9}, {3.739282402632193*^9, 
   3.739282404240267*^9}, {3.739282443365168*^9, 3.73928244631327*^9}, {
   3.739284244823448*^9, 3.7392842448425303`*^9}, {3.7392842910027847`*^9, 
   3.739284291006428*^9}, 3.7395358822628508`*^9, 3.739536136725075*^9, {
   3.739537553470564*^9, 3.739537616269644*^9}, {3.739538374424136*^9, 
   3.739538428573535*^9}, 3.739806174284308*^9, {3.739806224983477*^9, 
   3.739806225175003*^9}, {3.739806264580413*^9, 3.739806266085867*^9}, 
   3.73980630542988*^9, {3.739807452287915*^9, 3.7398074700137177`*^9}, {
   3.73980834178288*^9, 3.739808342353372*^9}, {3.739808608944817*^9, 
   3.739808609209364*^9}, {3.7398094179112473`*^9, 3.73980943495982*^9}, {
   3.7450664512860126`*^9, 3.745066452203759*^9}, {3.745066534825186*^9, 
   3.745066538958686*^9}, {3.745066615972128*^9, 3.745066692090191*^9}, {
   3.745067296173585*^9, 3.745067325800868*^9}, {3.7450688062612047`*^9, 
   3.74506880910741*^9}, 3.7450722716930323`*^9, {3.7450723494569063`*^9, 
   3.745072401285614*^9}, {3.7450725843206463`*^9, 3.745072601779097*^9}, {
   3.74521472106336*^9, 3.745214734598468*^9}, {3.7472956055190897`*^9, 
   3.747295615141601*^9}, 
   3.747320561449242*^9},ExpressionUUID->"0b1cb6ca-4e10-4e50-a182-\
9b03c19123a4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7450666199498053`*^9, 3.745066684142859*^9, {3.745067208614367*^9, 
   3.745067213964163*^9}, 3.745067337196548*^9, 3.745068823487133*^9, 
   3.7450722955752993`*^9, {3.745072375922727*^9, 3.7450724018264837`*^9}, {
   3.74507255432043*^9, 3.745072599583268*^9}, 3.745073170743622*^9, 
   3.745081233224226*^9, 3.7451203176029*^9, 3.745122599510408*^9, 
   3.745122675368188*^9, 3.7451370998207006`*^9, 3.7451431185747137`*^9, 
   3.745145908269223*^9, 3.74521474252849*^9, 3.747295616132927*^9, 
   3.747295661287529*^9, 3.747306641801551*^9, 3.747306866773308*^9, 
   3.747318311449429*^9, 3.747320230813838*^9, 3.747320786924137*^9, 
   3.747471835511054*^9, {3.74747189482515*^9, 3.747471915730117*^9}, 
   3.747477215822109*^9},ExpressionUUID->"c7bd443d-a934-4c07-966f-\
ff25c9520299"]
}, Closed]],

Cell[TextData[{
 "and finally we show that ApcalFA is of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         SubscriptBox[
          StyleBox["A",
           FontWeight->"Bold"], "2"], "'"}], 
        RowBox[{
         SubscriptBox[
          StyleBox["A",
           FontWeight->"Bold"], "3"], "'"}]}
      }], ")"}], ".", 
    RowBox[{"(", GridBox[{
       {
        SubscriptBox[
         StyleBox["F",
          FontWeight->"Bold"], "22"], 
        SubscriptBox[
         StyleBox["F",
          FontWeight->"Bold"], "23"]},
       {
        SubscriptBox[
         StyleBox["F",
          FontWeight->"Bold"], "32"], 
        SubscriptBox[
         StyleBox["F",
          FontWeight->"Bold"], "33"]}
      }], ")"}], ".", 
    RowBox[{"(", GridBox[{
       {
        SubscriptBox[
         StyleBox["A",
          FontWeight->"Bold"], "2"]},
       {
        SubscriptBox[
         StyleBox["A",
          FontWeight->"Bold"], "3"]}
      }], ")"}]}], TraditionalForm]],ExpressionUUID->
  "0a98fd54-63aa-4ba7-a97f-53d790cece16"],
 "..."
}], "Text",
 CellChangeTimes->{{3.745067340198032*^9, 3.7450674320735607`*^9}, {
  3.745068829076199*^9, 
  3.745068837732728*^9}},ExpressionUUID->"4cd7cb10-22b1-481a-b735-\
834548b3de4d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SNC", "[", 
    RowBox[{"Ap3var", ",", "A3var"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ApCalFA", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      RowBox[{"Ap3var", "**", "F", "**", "A3var"}]}], "+", 
     RowBox[{"Ap2", "**", 
      RowBox[{"(", 
       RowBox[{"F\[Rho]\[Pi]", "+", 
        RowBox[{"G\[Rho]\[CapitalGamma]", "**", "G", "**", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Tvar", "**", "G"}]}], ")"}], "**", 
         "\[CapitalGamma]G\[Rho]"}]}], ")"}], "**", "A2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Ap3var", "+", 
        RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"G", "**", "Tvar"}]}], ")"}]}]}], ")"}], "**", 
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"F", "**", "Tvar"}]}], "]"}], "**", "F", "**", 
      RowBox[{"(", 
       RowBox[{"A3var", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Tvar", "**", "G"}]}], ")"}], "**", 
         "\[CapitalGamma]G\[Rho]", "**", "A2"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"calAp", "=", 
   RowBox[{"(", GridBox[{
      {"Ap2", "Ap3var"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"calA", "=", 
    RowBox[{"(", GridBox[{
       {"A2"},
       {"A3var"}
      }], ")"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule1", "=", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"K2", "**", "F"}], "-", 
      RowBox[{"K2", "**", "G"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"Tvar", "**", "F"}]}], "]"}], "**", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Tvar", "**", "G"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule2", "=", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"G", "**", "K2"}], "-", 
      RowBox[{"F", "**", "K2"}]}], "]"}], "\[Rule]", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"G", "**", "Tvar"}]}], ")"}], "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"F", "**", "Tvar"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rule3", "=", 
    RowBox[{
     RowBox[{"K2", "**", "G", "**", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Tvar", "**", "F"}]}], ")"}], 
       RowBox[{"-", "1"}]]}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"K2", "**", "F", "**", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Tvar", "**", "F"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], "-", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"K2", "**", "G"}]}], ")"}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Tvar", "**", "F"}]}], ")"}], 
       RowBox[{"-", "1"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"NCDot", "[", 
            RowBox[{"calAp", ",", 
             RowBox[{"NCDot", "[", 
              RowBox[{"calF", ",", "calA"}], "]"}]}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "//", "NCSimplifyRational"}], ")"}],
        "-", "ApCalFA"}], "//", "\[IndentingNewLine]", "NCSimplifyRational"}],
      "//", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"NCReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"rule1", ",", "rule2"}], "}"}]}], "]"}], "&"}]}], "//", 
    "\[IndentingNewLine]", "NCSimplifyRational"}], "//", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NCReplaceAll", "[", 
     RowBox[{"#", ",", "rule3"}], "]"}], "&"}]}], "//", "\[IndentingNewLine]",
   "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.7450668391578093`*^9, 3.7450669039160767`*^9}, {
   3.7450674391350718`*^9, 3.745067447690948*^9}, 3.745068935177026*^9, {
   3.745072613757886*^9, 3.745072866281707*^9}, {3.7472956585593977`*^9, 
   3.747295698371952*^9}},ExpressionUUID->"e9ae84eb-1fc8-4911-8ab5-\
a06be60c931b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745072651005137*^9, 3.745072871119638*^9}, 
   3.7450731710075073`*^9, 3.74508123345621*^9, 3.745120317893841*^9, 
   3.745122602058722*^9, 3.745122677064912*^9, 3.745137105016191*^9, 
   3.7451431217862167`*^9, 3.7451459086148167`*^9, 3.745214753946608*^9, {
   3.74729563937576*^9, 3.747295699153219*^9}, 3.747306642146502*^9, 
   3.747306867012677*^9, 3.747318311723526*^9, 3.747320231057933*^9, 
   3.7473207871772127`*^9, 3.747471835544676*^9, {3.7474718949507313`*^9, 
   3.747471915854154*^9}, 
   3.747477215947545*^9},ExpressionUUID->"b2e9a96e-f6f1-4a5a-acf8-\
f914bd49646d"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (95)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, 3.745065511048986*^9, {
   3.745065705154805*^9, 3.745065705217525*^9}, {3.7450657926478357`*^9, 
   3.745065792689065*^9}, {3.745065847851716*^9, 3.745065847884178*^9}, {
   3.7450667103049793`*^9, 3.7450667103481073`*^9}, {3.7450689657248707`*^9, 
   3.745068993445249*^9}},ExpressionUUID->"d4856b64-63a7-4991-a9c3-\
60f4728b2c62"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule1", "=", 
   RowBox[{
    RowBox[{"K2", "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"F", "**", "K2"}], "-", 
       RowBox[{"G", "**", "K2"}]}], "]"}]}], "\[Rule]", 
    RowBox[{"inv", "[", 
     RowBox[{
      RowBox[{"inv", "[", "K2", "]"}], "-", "F", "-", "G"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rule2", "=", 
    RowBox[{
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"K2", "**", 
        RowBox[{"inv", "[", 
         RowBox[{"1", "-", 
          RowBox[{"G", "**", "K2"}]}], "]"}], "**", "F"}]}], "]"}], "\[Rule]",
      " ", 
     RowBox[{
      RowBox[{"inv", "[", 
       RowBox[{
        RowBox[{"inv", "[", "K2", "]"}], "-", "F", "-", "G"}], "]"}], "**", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"inv", "[", "K2", "]"}], "-", "G"}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], "+", 
         RowBox[{"inv", "[", 
          RowBox[{"1", "-", 
           RowBox[{"F", "**", "TT"}]}], "]"}]}], ")"}], "**", "F"}], ")"}], 
     "-", 
     RowBox[{"F", "**", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "3"], "+", 
        RowBox[{"TL", "**", "F"}]}], ")"}]}]}], "//", "\[IndentingNewLine]", 
    "NCSimplifyRational"}], "//", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NCReplaceAll", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"rule1", ",", "rule2"}], "}"}]}], "]"}], "&"}]}], "//", 
  "\[IndentingNewLine]", "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.7450696273584146`*^9, 3.7450696806585484`*^9}, {
  3.7450697667443037`*^9, 3.745069817737279*^9}, {3.745072898238079*^9, 
  3.745072958582777*^9}},ExpressionUUID->"3a3b75fc-db68-4551-9a79-\
4f342299301f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745072919841249*^9, 3.745072959190791*^9}, 
   3.745073224500085*^9, 3.745081233510055*^9, 3.7451203179740763`*^9, 
   3.745122602206184*^9, 3.7451226853527412`*^9, 3.745137116990155*^9, 
   3.745143122036862*^9, 3.745145908818075*^9, 3.745214764543766*^9, 
   3.747295740486245*^9, 3.747306642273739*^9, 3.747306867086753*^9, 
   3.747318311854097*^9, 3.74732023111386*^9, 3.7473207872819567`*^9, 
   3.747471835577466*^9, {3.747471895034197*^9, 3.7474719158852453`*^9}, 
   3.74747721600957*^9},ExpressionUUID->"dd04dd36-5068-4b43-bc0f-\
8689fcb4762c"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (96)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, 3.745065511048986*^9, {
   3.745065705154805*^9, 3.745065705217525*^9}, {3.7450657926478357`*^9, 
   3.745065792689065*^9}, {3.745065847851716*^9, 3.745065847884178*^9}, {
   3.7450667103049793`*^9, 3.7450667103481073`*^9}, {3.7450689657248707`*^9, 
   3.745068993445249*^9}, {3.745069829945133*^9, 
   3.7450698303438873`*^9}},ExpressionUUID->"68742c2f-34da-4cd9-8c4c-\
7f7a3e7802fc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule1", "=", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"F", "**", "K2", "**", 
       RowBox[{"inv", "[", 
        RowBox[{"1", "-", 
         RowBox[{"G", "**", "K2"}]}], "]"}]}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"G", "**", "K2"}]}], ")"}], "**", " ", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"G", "**", "K2"}], "-", 
       RowBox[{"F", "**", "K2"}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"TT", "**", "F"}]}], "]"}], "**", "TT"}], "-", 
    RowBox[{
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"K2", "**", 
        RowBox[{"(", 
         RowBox[{"F", "+", "G"}], ")"}]}]}], "]"}], "**", "K2"}]}], "//", 
   "\[IndentingNewLine]", "NCSimplifyRational"}], "//", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"NCReplaceAll", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", "rule1", "}"}]}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.745071483596961*^9, 3.745071566693478*^9}, {
  3.74507162306466*^9, 3.745071633752157*^9}, {3.745072968978546*^9, 
  3.745072972735692*^9}, {3.74507323768283*^9, 
  3.7450732397293797`*^9}},ExpressionUUID->"731f3f43-77ae-4bcd-bc39-\
dfc1706d4cad"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745071629378669*^9, 3.745071634142964*^9}, {
   3.7450732350167503`*^9, 3.7450732402695*^9}, 3.74508123355503*^9, 
   3.745120318031761*^9, 3.74512260228126*^9, 3.745122691472806*^9, 
   3.745137122509946*^9, 3.745143122120885*^9, 3.7451459089158287`*^9, 
   3.74521476787753*^9, 3.747295752463373*^9, 3.747306642367072*^9, 
   3.7473068671551447`*^9, 3.747318312039894*^9, 3.747320231236367*^9, 
   3.74732078738272*^9, 3.7474718356110287`*^9, {3.747471895079583*^9, 
   3.74747191591951*^9}, 
   3.747477216043456*^9},ExpressionUUID->"5fb32d94-85f7-474e-a1d5-\
cd38455a51a3"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (97)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, 3.745065511048986*^9, {
   3.745065705154805*^9, 3.745065705217525*^9}, {3.7450657926478357`*^9, 
   3.745065792689065*^9}, {3.745065847851716*^9, 3.745065847884178*^9}, {
   3.7450667103049793`*^9, 3.7450667103481073`*^9}, {3.7450689657248707`*^9, 
   3.745068993445249*^9}, {3.745069829945133*^9, 3.7450698303438873`*^9}, {
   3.745073249322955*^9, 
   3.745073249370842*^9}},ExpressionUUID->"aa8db38d-a807-4317-8ab9-\
77c88b5c0b81"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule1", "=", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"K2", "**", 
       RowBox[{"inv", "[", 
        RowBox[{"1", "-", 
         RowBox[{"G", "**", "K2"}]}], "]"}], "**", "F"}]}], "]"}], "\[Rule]", 
    
    RowBox[{"K2", "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"G", "**", "K2"}], "-", 
       RowBox[{"F", "**", "K2"}]}], "]"}], "**", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"inv", "[", "K2", "]"}], "-", "G"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rule2", "=", 
    RowBox[{
     RowBox[{"K2", "**", 
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"F", "**", "K2"}], "-", 
        RowBox[{"G", "**", "K2"}]}], "]"}], "**", 
      RowBox[{"inv", "[", "K2", "]"}]}], "\[Rule]", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"K2", "**", "F"}], "-", 
       RowBox[{"K2", "**", "G"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"inv", "[", 
        RowBox[{"1", "-", 
         RowBox[{"TT", "**", "F"}]}], "]"}], "**", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"TT", "**", "G"}]}], ")"}]}], "-", 
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"K2", "**", 
         RowBox[{"(", 
          RowBox[{"F", "+", "G"}], ")"}]}]}], "]"}]}], "//", 
     "\[IndentingNewLine]", "NCSimplifyRational"}], "//", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NCReplaceAll", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", "rule1", "}"}]}], "]"}], "&"}]}], "//", 
   "\[IndentingNewLine]", "NCSimplifyRational"}], "//", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"NCReplaceAll", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", "rule2", "}"}]}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.74507327559448*^9, 3.745073380827125*^9}, {
  3.745073417711969*^9, 3.7450734564432364`*^9}, {3.7450735014261217`*^9, 
  3.745073509456442*^9}, {3.7450736052648087`*^9, 3.745073615179118*^9}, {
  3.7450737227942*^9, 3.745073797853841*^9}, {3.745073837355405*^9, 
  3.745073837882401*^9}, {3.74507387111168*^9, 3.745073872491828*^9}, {
  3.7450739068799543`*^9, 
  3.745073963071938*^9}},ExpressionUUID->"8ad8f375-9b70-4979-a9b3-\
79eb424181c6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.745073798794208*^9, 3.745073838313395*^9, 3.745073873368009*^9, {
   3.74507394177987*^9, 3.745073963557557*^9}, 3.745081233632854*^9, 
   3.745120318099285*^9, 3.745122602371098*^9, 3.745122697375216*^9, 
   3.7451371275801973`*^9, 3.745143122238038*^9, 3.7451459090256357`*^9, 
   3.745214770612624*^9, 3.747295758585073*^9, 3.747306642465208*^9, 
   3.747306867265822*^9, 3.747318312170616*^9, 3.747320231302121*^9, 
   3.747320787484116*^9, 3.747471835643648*^9, {3.747471895128973*^9, 
   3.7474719159692507`*^9}, 
   3.74747721607692*^9},ExpressionUUID->"c3962c4b-e0f3-40b0-aaa6-\
63d4a085ce4f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (98)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, 3.745065511048986*^9, {
   3.745065705154805*^9, 3.745065705217525*^9}, {3.7450657926478357`*^9, 
   3.745065792689065*^9}, {3.745065847851716*^9, 3.745065847884178*^9}, {
   3.7450667103049793`*^9, 3.7450667103481073`*^9}, {3.7450689657248707`*^9, 
   3.745068993445249*^9}, {3.745069829945133*^9, 3.7450698303438873`*^9}, {
   3.745073249322955*^9, 3.745073249370842*^9}, {3.745073973449355*^9, 
   3.7450739734929953`*^9}},ExpressionUUID->"15e8d8cd-6560-4b91-966b-\
3e33056b971d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule1", "=", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"F", "**", "K2", "**", 
       RowBox[{"inv", "[", 
        RowBox[{"1", "-", 
         RowBox[{"G", "**", "K2"}]}], "]"}]}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"G", "**", "K2"}]}], ")"}], "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"G", "**", "K2"}], "-", 
       RowBox[{"F", "**", "K2"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"G", "**", "TT"}]}], ")"}], "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"F", "**", "TT"}]}], "]"}]}], "-", 
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"F", "+", "G"}], ")"}], "**", "K2"}]}], "]"}]}], "//", 
   "\[IndentingNewLine]", "NCSimplifyRational"}], "//", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"NCReplaceAll", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", "rule1", "}"}]}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.74507327559448*^9, 3.745073380827125*^9}, {
  3.745073417711969*^9, 3.7450734564432364`*^9}, {3.7450735014261217`*^9, 
  3.745073509456442*^9}, {3.7450736052648087`*^9, 3.745073615179118*^9}, {
  3.7450737227942*^9, 3.745073797853841*^9}, {3.745073837355405*^9, 
  3.745073837882401*^9}, {3.74507387111168*^9, 3.745073872491828*^9}, {
  3.7450739068799543`*^9, 3.745074068011648*^9}, {3.745074133048072*^9, 
  3.7450741787074947`*^9}, {3.745074215019586*^9, 
  3.7450743353472033`*^9}},ExpressionUUID->"aebd6cbd-dcd4-4760-a151-\
2c29ee066a8f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.745073798794208*^9, 3.745073838313395*^9, 3.745073873368009*^9, {
   3.74507394177987*^9, 3.745073963557557*^9}, 3.745074014369548*^9, 
   3.745074068869179*^9, {3.745074142943997*^9, 3.745074179150262*^9}, {
   3.745074287215637*^9, 3.7450743359809*^9}, 3.745081233691773*^9, 
   3.7451203181656523`*^9, 3.745122602448306*^9, 3.7451227040112123`*^9, 
   3.74513713243113*^9, 3.7451431223755007`*^9, 3.745145909137937*^9, 
   3.745214773532806*^9, 3.747295767766004*^9, 3.747306642552998*^9, 
   3.747306867337328*^9, 3.747318312357957*^9, 3.747320231368043*^9, 
   3.7473207875830307`*^9, 3.747471835677266*^9, {3.7474718951792097`*^9, 
   3.747471916118925*^9}, 
   3.747477216110077*^9},ExpressionUUID->"bff8dafc-bc75-4efb-b069-\
99d24485ba39"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (99)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, 3.745065511048986*^9, {
   3.745065705154805*^9, 3.745065705217525*^9}, {3.7450657926478357`*^9, 
   3.745065792689065*^9}, {3.745065847851716*^9, 3.745065847884178*^9}, {
   3.7450667103049793`*^9, 3.7450667103481073`*^9}, {3.7450689657248707`*^9, 
   3.745068993445249*^9}, {3.745069829945133*^9, 3.7450698303438873`*^9}, {
   3.745073249322955*^9, 3.745073249370842*^9}, {3.745073973449355*^9, 
   3.7450739734929953`*^9}, {3.745074404809259*^9, 
   3.745074404919869*^9}},ExpressionUUID->"b6321789-96db-4720-8a45-\
64fede3b4b7a"],

Cell[TextData[{
 "Here OmFGKIvar stands for: \[OpenCurlyQuote]",
 StyleBox["O",
  FontWeight->"Bold"],
 "ne ",
 StyleBox["m",
  FontWeight->"Bold"],
 "inus ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     StyleBox["F",
      FontWeight->"Bold"], "+", 
     StyleBox["G",
      FontWeight->"Bold"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e477c855-ee07-47c9-b7ef-3d37331d4ba2"],
 " times ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["K",
     FontWeight->"Bold"], "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3f026354-4da4-4299-adbc-b5077bc12af6"],
 ", ",
 StyleBox["I",
  FontWeight->"Bold"],
 "nverted, as a ",
 StyleBox["var",
  FontWeight->"Bold"],
 "iable\[CloseCurlyQuote]. It helps the simplifier to think of this as one \
object."
}], "Text",
 CellChangeTimes->{{3.745214825053894*^9, 
  3.745214912255199*^9}},ExpressionUUID->"7b33d2ab-dab7-4146-9495-\
ed3acaf75224"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SNC", "[", "OmFGKIvar", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"G", "**", "TT"}]}], ")"}], "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"F", "**", "TT"}]}], "]"}]}], "\[Rule]", 
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"F", "+", "G"}], ")"}], "**", "K2"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule2", "=", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"F", "+", "G"}], ")"}], "**", "K2"}]}], "]"}], "\[Rule]", 
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"F", "**", "K2"}], "-", 
      RowBox[{"G", "**", "K2"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule3", "=", " ", 
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"K2", "**", 
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"G", "**", "K2"}]}], "]"}], "**", "G"}]}], "\[Rule]", 
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"K2", "**", "G"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule4", "=", 
   RowBox[{
    RowBox[{"G", "+", 
     RowBox[{
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"F", "**", "K2"}], "-", 
        RowBox[{"G", "**", "K2"}]}], "]"}], "**", "F"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"F", "**", "K2"}], "-", 
       RowBox[{"G", "**", "K2"}]}], "]"}], "**", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"F", "**", "K2"}], "-", 
          RowBox[{"G", "**", "K2"}]}], ")"}], "**", "G"}], "+", "F"}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rule5", "=", 
    RowBox[{
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"F", "**", "K2"}], "-", 
       RowBox[{"G", "**", "K2"}]}], "]"}], "\[Rule]", "OmFGKIvar"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"G", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"G", "**", "TT"}]}], ")"}], "**", 
            RowBox[{"inv", "[", 
             RowBox[{"1", "-", 
              RowBox[{"F", "**", "TT"}]}], "]"}], "**", "F"}]}], ")"}], "**", 
         
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"TT", "**", "G"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"inv", "[", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"F", "+", "G"}], ")"}], "**", "K2"}]}], "]"}], "**", 
         RowBox[{"(", 
          RowBox[{"F", "+", "G"}], ")"}]}]}], "//", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NCReplaceAll", "[", 
         RowBox[{"#", ",", "rule1"}], "]"}], "&"}]}], "//", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NCReplaceAll", "[", 
        RowBox[{"#", ",", "rule2"}], "]"}], "&"}]}], "//", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"NCReplaceAll", "[", 
       RowBox[{"#", ",", "rule3"}], "]"}], "&"}]}], "//", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NCReplaceAll", "[", 
      RowBox[{"#", ",", "rule4"}], "]"}], "&"}]}], "//", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NCReplaceAll", "[", 
     RowBox[{"#", ",", "rule5"}], "]"}], "&"}]}], "//", "\[IndentingNewLine]",
   "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.7450743943196163`*^9, 3.745074496485091*^9}, {
  3.745074531790174*^9, 3.7450747190635443`*^9}, {3.745074828432596*^9, 
  3.745074931436965*^9}, {3.745074978495593*^9, 3.745075019617437*^9}, {
  3.74507511970669*^9, 3.745075171793096*^9}, {3.7450752134581757`*^9, 
  3.7450752161490088`*^9}, {3.745075272789962*^9, 3.745075334476565*^9}, {
  3.745075385103757*^9, 3.7450754950724897`*^9}, {3.745075525912883*^9, 
  3.745075627685678*^9}, {3.745075706795394*^9, 3.745075760060894*^9}, {
  3.745075820319036*^9, 3.745075875175623*^9}, {3.745075907503577*^9, 
  3.745075977823464*^9}, {3.745137147796142*^9, 3.745137152767805*^9}, {
  3.745214794774065*^9, 
  3.7452148161809683`*^9}},ExpressionUUID->"45c4d595-c21f-4a87-99c2-\
6c7fffe29ac1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745075315765935*^9, 3.745075334775855*^9}, 
   3.7450753682322187`*^9, {3.745075413995062*^9, 3.745075512564108*^9}, {
   3.745075585331983*^9, 3.745075649804369*^9}, {3.745075754649699*^9, 
   3.745075760285553*^9}, {3.7450758230043592`*^9, 3.745075875640553*^9}, {
   3.745075928676529*^9, 3.7450759787891073`*^9}, 3.745081233739337*^9, 
   3.745120318230706*^9, 3.745122602513688*^9, 3.745122710332673*^9, {
   3.745137137180976*^9, 3.74513715400439*^9}, 3.745143122574914*^9, 
   3.745145909239037*^9, 3.7452149149092216`*^9, 3.747306642635585*^9, 
   3.747306867419252*^9, 3.7473183125252533`*^9, 3.7473202314349003`*^9, 
   3.7473207876829243`*^9, 3.7474718357111607`*^9, {3.74747189522929*^9, 
   3.747471916186501*^9}, 
   3.74747721614296*^9},ExpressionUUID->"9d345dfd-53c3-4f17-8c36-\
d4142d7fec14"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations of Section III G", "Chapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, 3.745065511048986*^9, {
   3.745065705154805*^9, 3.745065705217525*^9}, {3.7450657926478357`*^9, 
   3.745065792689065*^9}, {3.745065847851716*^9, 3.745065847884178*^9}, {
   3.7450667103049793`*^9, 3.7450667103481073`*^9}, {3.745067593402465*^9, 
   3.745067598681315*^9}, 
   3.745075995166133*^9},ExpressionUUID->"dd0b7cbd-ead8-4d0d-8894-\
a103e005a737"],

Cell[CellGroupData[{

Cell["Eq. (100)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
  3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
  3.745081218469551*^9}},ExpressionUUID->"ab83147b-2069-4dc4-ad77-\
cd04f42a047d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SNC", "[", 
  RowBox[{"KL33UUvar", ",", "KL23Uvar", ",", "KL22var", ",", "KL32Uvar"}], 
  "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"CL0F", "//", 
       RowBox[{
        RowBox[{"NCReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"KL33UU", "\[Rule]", "KL33UUvar"}], ",", 
            RowBox[{"KL23U", "\[Rule]", "KL23Uvar"}], ",", 
            RowBox[{"KL22", "\[Rule]", "KL22var"}], ",", 
            RowBox[{"KL32U", "\[Rule]", "KL32Uvar"}]}], "}"}]}], "]"}], 
        "&"}]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F"}], "+", 
          RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", "G"}]}], ")"}],
         "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"KL33UUvar", "**", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"F", "**", 
              RowBox[{"(", 
               RowBox[{"A3S", "+", "A3T"}], ")"}]}], "+", 
             RowBox[{"G", "**", "\[CapitalGamma]G\[Rho]", "**", "A2"}]}], 
            ")"}]}], "+", 
          RowBox[{"KL32Uvar", "**", "F\[Rho]\[Pi]", "**", "A2"}]}], ")"}]}], 
       "+", 
       RowBox[{"Ap2", "**", "F\[Rho]\[Pi]", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"KL23Uvar", "**", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"F", "**", 
              RowBox[{"(", 
               RowBox[{"A3S", "+", "A3T"}], ")"}]}], "+", 
             RowBox[{"G", "**", "\[CapitalGamma]G\[Rho]", "**", "A2"}]}], 
            ")"}]}], "+", 
          RowBox[{"KL22var", "**", "F\[Rho]\[Pi]", "**", "A2"}]}], ")"}]}]}], 
      ")"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"CL0F", "//", 
     RowBox[{
      RowBox[{"NCReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"KL33UU", "\[Rule]", "0"}], ",", 
          RowBox[{"KL23U", "\[Rule]", "0"}], ",", 
          RowBox[{"KL22", "\[Rule]", "0"}], ",", 
          RowBox[{"KL32U", "\[Rule]", "0"}]}], "}"}]}], "]"}], "&"}]}], 
    ")"}]}], "//", "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.745081350046096*^9, 3.745081428071247*^9}, 
   3.745084882427432*^9},ExpressionUUID->"aacccf68-eeeb-4fc5-ac2e-\
6c4d37c9f1bf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.745084834220545*^9, 3.745084884059271*^9, 3.745085512763493*^9, 
   3.745120318295846*^9, 3.745120422105626*^9, 3.7451226025813293`*^9, 
   3.745122726216114*^9, 3.7451227595939693`*^9, 3.745137162426524*^9, 
   3.745143122940506*^9, 3.74514590934123*^9, 3.7452149560126677`*^9, 
   3.747295864394074*^9, 3.7473066427354517`*^9, 3.7473068674866343`*^9, 
   3.747318312691176*^9, 3.747320231502995*^9, 3.7473207877945147`*^9, 
   3.747471835777274*^9, {3.747471895263506*^9, 3.747471916286295*^9}, 
   3.747477216176832*^9},ExpressionUUID->"25bec9e0-1ca4-43b3-922b-\
2d5a3de10808"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CL0FKdf", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F"}], "+", 
        RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", "G"}]}], ")"}], "**", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"KL33UUvar", "**", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F", "**", 
            RowBox[{"(", 
             RowBox[{"A3S", "+", "A3T"}], ")"}]}], "+", 
           RowBox[{"G", "**", "\[CapitalGamma]G\[Rho]", "**", "A2"}]}], 
          ")"}]}], "+", 
        RowBox[{"KL32Uvar", "**", "F\[Rho]\[Pi]", "**", "A2"}]}], ")"}]}], 
     "+", 
     RowBox[{"Ap2", "**", "F\[Rho]\[Pi]", "**", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"KL23Uvar", "**", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F", "**", 
            RowBox[{"(", 
             RowBox[{"A3S", "+", "A3T"}], ")"}]}], "+", 
           RowBox[{"G", "**", "\[CapitalGamma]G\[Rho]", "**", "A2"}]}], 
          ")"}]}], "+", 
        RowBox[{"KL22var", "**", "F\[Rho]\[Pi]", "**", "A2"}]}], ")"}]}]}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.74508491764552*^9, 3.745084926948699*^9}, 
   3.745085205356941*^9, {3.745085269000494*^9, 
   3.745085272707882*^9}},ExpressionUUID->"af8bfbfa-1c81-4c0b-8599-\
fe60ecdd9bca"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (101)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
  3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
  3.745081218469551*^9}, {3.745085496111767*^9, 
  3.745085496943766*^9}},ExpressionUUID->"d10bcfc3-194a-4c71-80c0-\
168a6d257ed1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CL0FKdf", "-", 
   RowBox[{
    RowBox[{
     RowBox[{"NCDot", "[", 
      RowBox[{
       RowBox[{"NCDot", "[", 
        RowBox[{
         RowBox[{"NCDot", "[", 
          RowBox[{
           RowBox[{"(", GridBox[{
              {"Ap2", 
               RowBox[{"Ap3S", "+", "Ap3T"}]}
             }], ")"}], ",", 
           RowBox[{"(", GridBox[{
              {"F\[Rho]\[Pi]", 
               RowBox[{"G\[Rho]\[CapitalGamma]", "**", "G"}]},
              {"0", "F"}
             }], ")"}]}], "]"}], ",", 
         RowBox[{"(", GridBox[{
            {"KL22var", "KL23Uvar"},
            {"KL32Uvar", "KL33UUvar"}
           }], ")"}]}], "]"}], ",", 
       RowBox[{"NCDot", "[", 
        RowBox[{
         RowBox[{"(", GridBox[{
            {"F\[Rho]\[Pi]", "0"},
            {
             RowBox[{"G", "**", "\[CapitalGamma]G\[Rho]"}], "F"}
           }], ")"}], ",", 
         RowBox[{"(", GridBox[{
            {"A2"},
            {
             RowBox[{"A3S", "+", "A3T"}]}
           }], ")"}]}], "]"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", "NCSimplifyRational"}]], "Input",
 CellChangeTimes->{{3.745084938623664*^9, 3.745085255046625*^9}, {
  3.745085289507025*^9, 3.745085315403734*^9}, {3.74508545967138*^9, 
  3.745085467511305*^9}},ExpressionUUID->"3f2eeafb-f0a2-4e15-b774-\
f4f3306ed7e2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745085306675408*^9, 3.745085316433167*^9}, 
   3.74508547695187*^9, 3.74508551648031*^9, 3.745120318374268*^9, 
   3.745120427821286*^9, 3.745122602659718*^9, 3.745122767361224*^9, 
   3.7451371873625193`*^9, 3.745143123120782*^9, 3.745145909452368*^9, 
   3.745214961046286*^9, 3.747295887746538*^9, 3.747306642829692*^9, 
   3.747306867598918*^9, 3.747318312870696*^9, 3.747320231602673*^9, 
   3.747320787897059*^9, 3.74747183584344*^9, {3.747471895312937*^9, 
   3.747471916435608*^9}, 
   3.74747721622716*^9},ExpressionUUID->"a47e183f-4ee7-4d92-b9d0-\
41d5b0e68d2a"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (102)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
  3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
  3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
  3.7450855647215433`*^9, 
  3.745085565512753*^9}},ExpressionUUID->"ea0b01c1-4695-4210-be36-\
7f3f86c198a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", GridBox[{
      {"KL22", "KL23U"},
      {"KL32U", "KL33UU"}
     }], ")"}], "-", 
   RowBox[{"NCDot", "[", 
    RowBox[{
     RowBox[{"NCDot", "[", 
      RowBox[{"ELV", ",", "Kdfmat"}], "]"}], ",", " ", 
     RowBox[{"NCDot", "[", 
      RowBox[{"OmXKIvar", ",", "VER"}], "]"}]}], "]"}], "-", 
   RowBox[{"(", GridBox[{
      {"0", "0"},
      {"0", 
       RowBox[{
        RowBox[{"-", "K2"}], "+", 
        RowBox[{"K2", "**", 
         RowBox[{"inv", "[", 
          RowBox[{"1", "-", 
           RowBox[{"G", "**", "K2"}]}], "]"}]}]}]}
     }], ")"}]}], "//", "NCSimplifyRational"}]], "Input",
 CellChangeTimes->{{3.745085608733776*^9, 3.745085880134488*^9}, {
  3.74512279106811*^9, 3.745122791706958*^9}, {3.745137199192336*^9, 
  3.745137202577989*^9}},ExpressionUUID->"7c0f816c-d95b-4eda-aada-\
26c50c1c2b33"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.745085715081148*^9, 3.7450857598692713`*^9}, {
   3.7450857898946447`*^9, 3.745085822454978*^9}, 3.7450858811994877`*^9, 
   3.745120318433796*^9, 3.745120430306287*^9, 3.745122603208921*^9, 
   3.745122792299715*^9, {3.745137194098214*^9, 3.745137203023469*^9}, 
   3.7451431232923603`*^9, 3.745145909554234*^9, 3.7452149639145613`*^9, 
   3.747295893859971*^9, 3.747306642918347*^9, 3.747306867672262*^9, 
   3.747318313095983*^9, 3.747320231668551*^9, 3.747320787999983*^9, 
   3.7474718358771877`*^9, {3.747471895363356*^9, 3.747471916468779*^9}, 
   3.747477216260654*^9},ExpressionUUID->"f4e49c3d-4004-4e7d-b3a5-\
25d18bb1ce54"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (103)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
  3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
  3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
  3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
  3.7450859112729187`*^9}},ExpressionUUID->"3f8478a0-1517-423a-ba5d-\
354f1d4a3ce2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"NCDot", "[", 
      RowBox[{
       RowBox[{"NCDot", "[", 
        RowBox[{
         RowBox[{"(", GridBox[{
            {"Ap2", 
             RowBox[{"Ap3S", "+", "Ap3T"}]}
           }], ")"}], ",", 
         RowBox[{"(", GridBox[{
            {"F\[Rho]\[Pi]", 
             RowBox[{"G\[Rho]\[CapitalGamma]", "**", "G"}]},
            {"0", "F"}
           }], ")"}]}], "]"}], ",", "ELV"}], "]"}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NCDot", "[", 
       RowBox[{
        RowBox[{"(", GridBox[{
           {"Ap2", "0"}
          }], ")"}], ",", "X"}], "]"}], "+", 
      RowBox[{"(", GridBox[{
         {
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F", "**", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"TT", "**", "G"}]}], ")"}], "**", 
           "\[CapitalGamma]G\[Rho]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F", "**", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"TT", "**", "G"}]}], ")"}]}]}
        }], ")"}]}], ")"}]}], ")"}], "//", 
  "NCSimplifyRational"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"NCDot", "[", 
      RowBox[{
       RowBox[{"NCDot", "[", 
        RowBox[{"VER", ",", 
         RowBox[{"(", GridBox[{
            {"F\[Rho]\[Pi]", "0"},
            {
             RowBox[{"G", "**", "\[CapitalGamma]G\[Rho]"}], "F"}
           }], ")"}]}], "]"}], ",", 
       RowBox[{"(", GridBox[{
          {"A2"},
          {
           RowBox[{"A3S", "+", "A3T"}]}
         }], ")"}]}], "]"}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NCDot", "[", 
       RowBox[{"X", ",", 
        RowBox[{"(", GridBox[{
           {"A2"},
           {"0"}
          }], ")"}]}], "]"}], "+", 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"G\[Rho]\[CapitalGamma]", "**", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"G", "**", "TT"}]}], ")"}], "**", "F", "**", 
           RowBox[{"(", 
            RowBox[{"A3S", "+", "A3T"}], ")"}]}]},
         {
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"G", "**", "TT"}]}], ")"}], "**", "F", "**", 
           RowBox[{"(", 
            RowBox[{"A3S", "+", "A3T"}], ")"}]}]}
        }], ")"}]}], ")"}]}], ")"}], "//", "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.745086477973591*^9, 3.745086480865759*^9}, {
  3.745086597283675*^9, 3.745086597714095*^9}, {3.745086737815504*^9, 
  3.745086790194024*^9}, {3.745086825905072*^9, 3.745086877720091*^9}, {
  3.745087109374299*^9, 3.7450871163802023`*^9}, {3.745087292898013*^9, 
  3.745087396113291*^9}, {3.745087456412922*^9, 3.7450874608820267`*^9}, {
  3.745087619217202*^9, 3.745087624398402*^9}, {3.745087672513341*^9, 
  3.745087699236135*^9}, {3.745087748744903*^9, 
  3.745087968630003*^9}},ExpressionUUID->"145368bf-55e9-42f9-a159-\
4407be3ac6cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.745087333635243*^9, 3.745087396844939*^9}, {
   3.745087436644907*^9, 3.745087462140044*^9}, 3.745087625222803*^9, {
   3.745087790959948*^9, 3.745087899327991*^9}, {3.745087946267322*^9, 
   3.745087969596017*^9}, 3.745120318496876*^9, 3.745120431953957*^9, 
   3.7451226033101587`*^9, 3.745122825634667*^9, 3.7451372122618523`*^9, 
   3.7451431234767637`*^9, 3.745145909655609*^9, 3.745214966345668*^9, 
   3.747295900143878*^9, 3.747306643002627*^9, 3.747306867752919*^9, 
   3.747318313258748*^9, 3.7473202317328463`*^9, 3.74732078812446*^9, 
   3.747471835910941*^9, {3.747471895413349*^9, 3.747471916502225*^9}, 
   3.7474772162935762`*^9},ExpressionUUID->"1a0ee978-b2d0-49fc-9898-\
21b20cf6f2b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.745087333635243*^9, 3.745087396844939*^9}, {
   3.745087436644907*^9, 3.745087462140044*^9}, 3.745087625222803*^9, {
   3.745087790959948*^9, 3.745087899327991*^9}, {3.745087946267322*^9, 
   3.745087969596017*^9}, 3.745120318496876*^9, 3.745120431953957*^9, 
   3.7451226033101587`*^9, 3.745122825634667*^9, 3.7451372122618523`*^9, 
   3.7451431234767637`*^9, 3.745145909655609*^9, 3.745214966345668*^9, 
   3.747295900143878*^9, 3.747306643002627*^9, 3.747306867752919*^9, 
   3.747318313258748*^9, 3.7473202317328463`*^9, 3.74732078812446*^9, 
   3.747471835910941*^9, {3.747471895413349*^9, 3.747471916502225*^9}, 
   3.7474772163001842`*^9},ExpressionUUID->"9ace4d7d-179d-47d5-8739-\
37d523cfcf19"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CL0FKdfFinal", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"NCDot", "[", 
      RowBox[{
       RowBox[{"NCDot", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"NCDot", "[", 
            RowBox[{
             RowBox[{"(", GridBox[{
                {"Ap2", "0"}
               }], ")"}], ",", "X"}], "]"}], "+", 
           RowBox[{"(", GridBox[{
              {
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F", "**", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"TT", "**", "G"}]}], ")"}], "**", 
                "\[CapitalGamma]G\[Rho]"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F", "**", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"TT", "**", "G"}]}], ")"}]}]}
             }], ")"}]}], ")"}], ",", 
         RowBox[{"NCDot", "[", 
          RowBox[{"Kdfmat", ",", "OmXKIvar"}], "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"NCDot", "[", 
         RowBox[{"X", ",", 
          RowBox[{"(", GridBox[{
             {"A2"},
             {"0"}
            }], ")"}]}], "]"}], "+", 
        RowBox[{"(", GridBox[{
           {
            RowBox[{"G\[Rho]\[CapitalGamma]", "**", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"G", "**", "TT"}]}], ")"}], "**", "F", "**", 
             RowBox[{"(", 
              RowBox[{"A3S", "+", "A3T"}], ")"}]}]},
           {
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"G", "**", "TT"}]}], ")"}], "**", "F", "**", 
             RowBox[{"(", 
              RowBox[{"A3S", "+", "A3T"}], ")"}]}]}
          }], ")"}]}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745130782225266*^9, 3.745130889744935*^9}, {
  3.745137232647084*^9, 
  3.745137235051622*^9}},ExpressionUUID->"8fd8255e-e740-4c32-8cde-\
f256bbc7dda0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (104)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
  3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
  3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
  3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
  3.7450859112729187`*^9}, {3.7451204548457813`*^9, 
  3.7451204555243883`*^9}},ExpressionUUID->"c2d20355-6dad-4ce3-84f1-\
a3a74e93e2cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ALp3U", "//", 
     RowBox[{
      RowBox[{"NCReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"KL33UU", "\[Rule]", "KL33UUvar"}], ",", 
          RowBox[{"KL23U", "\[Rule]", "KL23Uvar"}], ",", 
          RowBox[{"KL22", "\[Rule]", "KL22var"}], ",", 
          RowBox[{"KL32U", "\[Rule]", "KL32Uvar"}]}], "}"}]}], "]"}], "&"}]}],
     ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"Ap3U", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F"}], "+", 
        RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", "G"}]}], ")"}], "**", 
      RowBox[{"(", 
       RowBox[{"K2", "+", "KL33UUvar"}], ")"}]}], "+", 
     RowBox[{"Ap2", "**", 
      RowBox[{"(", 
       RowBox[{"G\[Rho]\[CapitalGamma]", "+", 
        RowBox[{"F\[Rho]\[Pi]", "**", "KL23Uvar"}]}], ")"}]}]}], ")"}]}], "//",
   "NCSimplifyRational"}]], "Input",
 CellChangeTimes->{{3.745120458003065*^9, 
  3.745120631198794*^9}},ExpressionUUID->"fed404a6-25b4-458e-8509-\
981304a30624"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745120461161557*^9, 3.7451206314343*^9}, 
   3.745122603398802*^9, 3.745122844763577*^9, 3.745137243800035*^9, 
   3.745143123688362*^9, 3.7451459099844637`*^9, 3.745214984941382*^9, 
   3.747295922482442*^9, 3.747306643130781*^9, 3.747306867832024*^9, 
   3.747318313641384*^9, 3.7473202318520193`*^9, 3.7473207882643957`*^9, 
   3.747471835977557*^9, {3.747471895546776*^9, 3.747471916569108*^9}, 
   3.7474772163603477`*^9},ExpressionUUID->"e317d1d1-5ac5-4d6a-adc1-\
efc707665cc9"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (105)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9},ExpressionUUID->"21cb48fe-3e9d-4201-908d-\
64ba7674dcd6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"ALp3U", "-", 
    RowBox[{"(", 
     RowBox[{"Ap3", "-", "Ap3S", "-", "Ap3T", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F"}], "+", 
         RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", "G"}]}], ")"}], 
       "**", 
       RowBox[{"(", 
        RowBox[{"K2", "+", "KL330"}], ")"}]}], "+", 
      RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F"}], "+", 
         RowBox[{"Ap2", "**", "G\[Rho]\[CapitalGamma]", "**", "G"}]}], ")"}], 
       "**", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"TT", "**", "G"}]}], ")"}], "**", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"NCDot", "[", 
           RowBox[{
            RowBox[{"(", GridBox[{
               {"\[CapitalGamma]G\[Rho]", "1"}
              }], ")"}], ",", 
            RowBox[{"NCDot", "[", 
             RowBox[{
              RowBox[{"NCDot", "[", 
               RowBox[{"Kdfmat", ",", "OmXKIvar"}], "]"}], ",", 
              RowBox[{"(", GridBox[{
                 {"G\[Rho]\[CapitalGamma]"},
                 {"1"}
                }], ")"}]}], "]"}]}], "]"}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "**", "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"G", "**", "TT"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"NCDot", "[", 
           RowBox[{
            RowBox[{"(", GridBox[{
               {
                RowBox[{"Ap2", "**", "F\[Rho]\[Pi]"}], "0"}
              }], ")"}], ",", 
            RowBox[{"NCDot", "[", 
             RowBox[{
              RowBox[{"NCDot", "[", 
               RowBox[{"Kdfmat", ",", "OmXKIvar"}], "]"}], ",", 
              RowBox[{"(", GridBox[{
                 {"G\[Rho]\[CapitalGamma]"},
                 {"1"}
                }], ")"}]}], "]"}]}], "]"}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "**", "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"G", "**", "TT"}]}], ")"}]}]}], ")"}]}], ")"}], "//", 
  "\[IndentingNewLine]", "NCSimplifyRational"}]], "Input",
 CellChangeTimes->{{3.7451207132623167`*^9, 3.745120782546556*^9}, {
   3.745120815961646*^9, 3.745120838375812*^9}, {3.7451208837779512`*^9, 
   3.745121027402792*^9}, {3.745121102921685*^9, 3.745121222004057*^9}, {
   3.745121333740663*^9, 3.7451214217799263`*^9}, 3.745121463503119*^9, {
   3.745121543566408*^9, 3.745121546270123*^9}, {3.74512161695214*^9, 
   3.7451216186834183`*^9}, {3.745121651738422*^9, 3.74512169654915*^9}, {
   3.745122855946705*^9, 3.7451228621689157`*^9}, {3.74513724960874*^9, 
   3.745137255660276*^9}},ExpressionUUID->"aea6175f-6fcc-4370-b535-\
320ae7320bb3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7451207017302856`*^9, 3.745120727980021*^9}, {
   3.7451207717676573`*^9, 3.7451207848538637`*^9}, 3.745120842622232*^9, 
   3.7451210286308727`*^9, {3.745121104605598*^9, 3.745121127545343*^9}, 
   3.7451212233136263`*^9, 3.745121337081079*^9, {3.745121386477169*^9, 
   3.745121394568595*^9}, 3.745121429087414*^9, {3.7451214682096357`*^9, 
   3.7451215682562103`*^9}, {3.745121600243368*^9, 3.745121620015541*^9}, {
   3.745121654679497*^9, 3.745121707175776*^9}, 3.745122606159627*^9, 
   3.745122862452915*^9, 3.745137255988386*^9, 3.7451431238593817`*^9, 
   3.745145910072847*^9, 3.745215181590373*^9, 3.747295924682858*^9, 
   3.7473066432353163`*^9, 3.747306867904182*^9, 3.74731831417629*^9, 
   3.7473202319176483`*^9, 3.747320788402207*^9, 3.7474718360103483`*^9, {
   3.7474718956297693`*^9, 3.747471916602809*^9}, 
   3.74747721639367*^9},ExpressionUUID->"cdbdb798-88df-4c60-9db4-\
a8c0f961bd02"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (106)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 
   3.745121717514043*^9},ExpressionUUID->"534c442d-5e0b-49ce-9380-\
5d4dbec313dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"ALp3U", "-", "\[IndentingNewLine]", 
    RowBox[{"(", 
     RowBox[{"Ap3", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"F", "**", "TT"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{"Ap2", "**", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"NCDot", "[", 
           RowBox[{
            RowBox[{"(", GridBox[{
               {"1", "0"}
              }], ")"}], ",", 
            RowBox[{"NCDot", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", GridBox[{
                  {"1", "0"},
                  {"0", "1"}
                 }], ")"}], "+", 
               RowBox[{"NCDot", "[", 
                RowBox[{"X", ",", 
                 RowBox[{"NCDot", "[", 
                  RowBox[{"Kdfmat", ",", "OmXKIvar"}], "]"}]}], "]"}]}], ",", 
              
              RowBox[{"(", GridBox[{
                 {"G\[Rho]\[CapitalGamma]"},
                 {"1"}
                }], ")"}]}], "]"}]}], "]"}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "**", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"G", "**", "TT"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F", "**", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"TT", "**", "G"}]}], ")"}], "**", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"NCDot", "[", 
           RowBox[{
            RowBox[{"(", GridBox[{
               {"\[CapitalGamma]G\[Rho]", "1"}
              }], ")"}], ",", 
            RowBox[{"NCDot", "[", 
             RowBox[{
              RowBox[{"NCDot", "[", 
               RowBox[{"Kdfmat", ",", "OmXKIvar"}], "]"}], ",", 
              RowBox[{"(", GridBox[{
                 {"G\[Rho]\[CapitalGamma]"},
                 {"1"}
                }], ")"}]}], "]"}]}], "]"}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "**", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"G", "**", "TT"}]}], ")"}]}]}], ")"}]}], ")"}], "//", 
  "\[IndentingNewLine]", "NCSimplifyRational"}]], "Input",
 CellChangeTimes->{{3.745121800923959*^9, 3.745121839220083*^9}, {
   3.745122011126898*^9, 3.745122185548757*^9}, {3.745122216867592*^9, 
   3.745122226127181*^9}, {3.745122869956262*^9, 3.745122874401431*^9}, {
   3.745122924540285*^9, 3.745122961605435*^9}, 3.7451230144308357`*^9, 
   3.7451231019893312`*^9, {3.745123145476131*^9, 3.745123153479555*^9}, {
   3.745123203363183*^9, 3.745123205352124*^9}, {3.745126987655571*^9, 
   3.7451270028980103`*^9}, {3.745137262359923*^9, 
   3.7451372677171373`*^9}},ExpressionUUID->"f58109d9-324f-413f-90c2-\
0b3a9775761f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7451218136214323`*^9, 3.745121854153737*^9, 3.745122033527782*^9, {
   3.745122072486281*^9, 3.7451220994065437`*^9}, {3.7451221755526457`*^9, 
   3.7451221874928713`*^9}, {3.745122223084031*^9, 3.745122227142054*^9}, 
   3.745122607460095*^9, {3.745122871843618*^9, 3.7451228747591057`*^9}, {
   3.745122945075152*^9, 3.745122962008217*^9}, 3.745123015215075*^9, 
   3.745123154401907*^9, 3.7451232057335043`*^9, 3.7451269985263577`*^9, 
   3.7451372681612453`*^9, 3.745143124026409*^9, 3.7451459101634398`*^9, 
   3.74521518475911*^9, 3.747295929801134*^9, 3.7473066434048367`*^9, 
   3.747306868033925*^9, 3.747318314565103*^9, 3.7473202319848948`*^9, 
   3.747320788535534*^9, 3.747471836043351*^9, {3.747471895745669*^9, 
   3.7474719166369343`*^9}, 
   3.7474772164276857`*^9},ExpressionUUID->"e7134c43-d352-43c2-a9df-\
493505c05538"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ALp3UFinal", "=", 
   RowBox[{"Ap3", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"F", "**", "TT"}]}], ")"}]}], "+", 
    RowBox[{"Ap2", "**", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"NCDot", "[", 
         RowBox[{
          RowBox[{"(", GridBox[{
             {"1", "0"}
            }], ")"}], ",", 
          RowBox[{"NCDot", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", GridBox[{
                {"1", "0"},
                {"0", "1"}
               }], ")"}], "+", 
             RowBox[{"NCDot", "[", 
              RowBox[{"X", ",", 
               RowBox[{"NCDot", "[", 
                RowBox[{"Kdfmat", ",", "OmXKIvar"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"(", GridBox[{
               {"G\[Rho]\[CapitalGamma]"},
               {"1"}
              }], ")"}]}], "]"}]}], "]"}], ")"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "**", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"G", "**", "TT"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ap3S", "+", "Ap3T"}], ")"}], "**", "F", "**", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"TT", "**", "G"}]}], ")"}], "**", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"NCDot", "[", 
         RowBox[{
          RowBox[{"(", GridBox[{
             {"\[CapitalGamma]G\[Rho]", "1"}
            }], ")"}], ",", 
          RowBox[{"NCDot", "[", 
           RowBox[{
            RowBox[{"NCDot", "[", 
             RowBox[{"Kdfmat", ",", "OmXKIvar"}], "]"}], ",", 
            RowBox[{"(", GridBox[{
               {"G\[Rho]\[CapitalGamma]"},
               {"1"}
              }], ")"}]}], "]"}]}], "]"}], ")"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "**", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"G", "**", "TT"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745131508716063*^9, 3.745131531475473*^9}, {
  3.745131589605793*^9, 3.7451315932448997`*^9}, {3.745137276358121*^9, 
  3.7451372775303507`*^9}},ExpressionUUID->"2bbd53c8-5f5d-48e1-a491-\
5b8039a4b7f5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (107)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 
   3.745127023574284*^9},ExpressionUUID->"23691d43-c182-4bcd-9bb1-\
c9affef06c6b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"AL3U", "-", "\[IndentingNewLine]", 
    RowBox[{"(", 
     RowBox[{"A3", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"TT", "**", "F"}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"A3S", "+", "A3T"}], ")"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"TT", "**", "G"}]}], ")"}], "**", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"NCDot", "[", 
           RowBox[{
            RowBox[{"(", GridBox[{
               {"\[CapitalGamma]G\[Rho]", "1"}
              }], ")"}], ",", 
            RowBox[{"NCDot", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", GridBox[{
                  {"1", "0"},
                  {"0", "1"}
                 }], ")"}], "+", 
               RowBox[{"NCDot", "[", 
                RowBox[{
                 RowBox[{"NCDot", "[", 
                  RowBox[{"Kdfmat", ",", "OmXKIvar"}], "]"}], ",", "X"}], 
                "]"}]}], ",", 
              RowBox[{"(", GridBox[{
                 {"1"},
                 {"0"}
                }], ")"}]}], "]"}]}], "]"}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "**", "A2"}], "\[IndentingNewLine]", 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"TT", "**", "G"}]}], ")"}], "**", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"NCDot", "[", 
           RowBox[{
            RowBox[{"(", GridBox[{
               {"\[CapitalGamma]G\[Rho]", "1"}
              }], ")"}], ",", 
            RowBox[{"NCDot", "[", 
             RowBox[{
              RowBox[{"NCDot", "[", 
               RowBox[{"Kdfmat", ",", "OmXKIvar"}], "]"}], ",", 
              RowBox[{"(", GridBox[{
                 {"G\[Rho]\[CapitalGamma]"},
                 {"1"}
                }], ")"}]}], "]"}]}], "]"}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "**", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"G", "**", "TT"}]}], ")"}], "**", "F", "**", 
       RowBox[{"(", 
        RowBox[{"A3S", "+", "A3T"}], ")"}]}]}], ")"}]}], ")"}], "//", 
  "\[IndentingNewLine]", "NCSimplifyRational"}]], "Input",
 CellChangeTimes->{{3.745121800923959*^9, 3.745121839220083*^9}, {
   3.745122011126898*^9, 3.745122185548757*^9}, {3.745122216867592*^9, 
   3.745122226127181*^9}, {3.745122869956262*^9, 3.745122874401431*^9}, {
   3.745122924540285*^9, 3.745122961605435*^9}, 3.7451230144308357`*^9, 
   3.7451231019893312`*^9, {3.745123145476131*^9, 3.745123153479555*^9}, {
   3.745123203363183*^9, 3.745123205352124*^9}, {3.745126987655571*^9, 
   3.745127043086205*^9}, {3.745127117052484*^9, 3.74512722044096*^9}, {
   3.745137286035185*^9, 
   3.745137290378583*^9}},ExpressionUUID->"f30dfce7-ea0a-4e7a-a517-\
c275aff04420"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7451218136214323`*^9, 3.745121854153737*^9, 3.745122033527782*^9, {
   3.745122072486281*^9, 3.7451220994065437`*^9}, {3.7451221755526457`*^9, 
   3.7451221874928713`*^9}, {3.745122223084031*^9, 3.745122227142054*^9}, 
   3.745122607460095*^9, {3.745122871843618*^9, 3.7451228747591057`*^9}, {
   3.745122945075152*^9, 3.745122962008217*^9}, 3.745123015215075*^9, 
   3.745123154401907*^9, 3.7451232057335043`*^9, 3.7451269985263577`*^9, 
   3.745127044891597*^9, 3.745127176966784*^9, 3.7451272210139*^9, 
   3.745137294663145*^9, 3.745143124301133*^9, 3.745145910356608*^9, 
   3.745215190462479*^9, 3.747295949782947*^9, 3.7473066435828447`*^9, 
   3.747306868187228*^9, 3.747318314720945*^9, 3.747320232112897*^9, 
   3.747320788745057*^9, 3.7474718360941896`*^9, {3.747471895863245*^9, 
   3.7474719167031612`*^9}, 
   3.747477216493824*^9},ExpressionUUID->"aa9b91cd-813f-4740-b815-\
3f18aa1c1dfc"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AL3UFinal", "=", 
   RowBox[{"A3", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"TT", "**", "F"}]}], ")"}], "**", 
     RowBox[{"(", 
      RowBox[{"A3S", "+", "A3T"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"TT", "**", "G"}]}], ")"}], "**", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"NCDot", "[", 
         RowBox[{
          RowBox[{"(", GridBox[{
             {"\[CapitalGamma]G\[Rho]", "1"}
            }], ")"}], ",", 
          RowBox[{"NCDot", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", GridBox[{
                {"1", "0"},
                {"0", "1"}
               }], ")"}], "+", 
             RowBox[{"NCDot", "[", 
              RowBox[{
               RowBox[{"NCDot", "[", 
                RowBox[{"Kdfmat", ",", "OmXKIvar"}], "]"}], ",", "X"}], 
              "]"}]}], ",", 
            RowBox[{"(", GridBox[{
               {"1"},
               {"0"}
              }], ")"}]}], "]"}]}], "]"}], ")"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "**", "A2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"TT", "**", "G"}]}], ")"}], "**", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"NCDot", "[", 
         RowBox[{
          RowBox[{"(", GridBox[{
             {"\[CapitalGamma]G\[Rho]", "1"}
            }], ")"}], ",", 
          RowBox[{"NCDot", "[", 
           RowBox[{
            RowBox[{"NCDot", "[", 
             RowBox[{"Kdfmat", ",", "OmXKIvar"}], "]"}], ",", 
            RowBox[{"(", GridBox[{
               {"G\[Rho]\[CapitalGamma]"},
               {"1"}
              }], ")"}]}], "]"}]}], "]"}], ")"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "**", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"G", "**", "TT"}]}], ")"}], "**", "F", "**", 
     RowBox[{"(", 
      RowBox[{"A3S", "+", "A3T"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7451316375342903`*^9, 3.745131663560997*^9}, {
  3.745137291851186*^9, 
  3.745137293129942*^9}},ExpressionUUID->"8c4b89a8-8e33-4386-934e-\
caaf32e38d2c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (108)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 3.745127023574284*^9, 
   3.7451272344573917`*^9},ExpressionUUID->"b519e6e9-b8cf-4af1-a7af-\
f447d80019bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KL33UU", "-", 
   RowBox[{"(", 
    RowBox[{"KL330", "+", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"NCDot", "[", 
         RowBox[{
          RowBox[{"NCDot", "[", 
           RowBox[{
            RowBox[{"(", GridBox[{
               {"0", "1"}
              }], ")"}], ",", "ELV"}], "]"}], ",", 
          RowBox[{"NCDot", "[", 
           RowBox[{
            RowBox[{"NCDot", "[", 
             RowBox[{"Kdfmat", ",", "OmXKIvar"}], "]"}], ",", 
            RowBox[{"NCDot", "[", 
             RowBox[{"VER", ",", 
              RowBox[{"(", GridBox[{
                 {"0"},
                 {"1"}
                }], ")"}]}], "]"}]}], "]"}]}], "]"}], ")"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "//", 
  "NCSimplifyRational"}]], "Input",
 CellChangeTimes->{{3.745121800923959*^9, 3.745121839220083*^9}, {
   3.745122011126898*^9, 3.745122185548757*^9}, {3.745122216867592*^9, 
   3.745122226127181*^9}, {3.745122869956262*^9, 3.745122874401431*^9}, {
   3.745122924540285*^9, 3.745122961605435*^9}, 3.7451230144308357`*^9, 
   3.7451231019893312`*^9, {3.745123145476131*^9, 3.745123153479555*^9}, {
   3.745123203363183*^9, 3.745123205352124*^9}, {3.745126987655571*^9, 
   3.745127043086205*^9}, {3.745127117052484*^9, 3.74512722044096*^9}, {
   3.745127346766111*^9, 3.745127410389145*^9}, {3.745127452304153*^9, 
   3.745127519391564*^9}, {3.7451373031466093`*^9, 
   3.745137304838684*^9}},ExpressionUUID->"8a43f6aa-2520-4900-bf63-\
dbdb4bb1f9c7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7451218136214323`*^9, 3.745121854153737*^9, 3.745122033527782*^9, {
   3.745122072486281*^9, 3.7451220994065437`*^9}, {3.7451221755526457`*^9, 
   3.7451221874928713`*^9}, {3.745122223084031*^9, 3.745122227142054*^9}, 
   3.745122607460095*^9, {3.745122871843618*^9, 3.7451228747591057`*^9}, {
   3.745122945075152*^9, 3.745122962008217*^9}, 3.745123015215075*^9, 
   3.745123154401907*^9, 3.7451232057335043`*^9, 3.7451269985263577`*^9, 
   3.745127044891597*^9, 3.745127176966784*^9, 3.7451272210139*^9, {
   3.7451273495098877`*^9, 3.745127358678114*^9}, {3.7451275115583687`*^9, 
   3.74512751959728*^9}, 3.745137305183072*^9, 3.745143124489665*^9, 
   3.7451459104669323`*^9, 3.7452151952431383`*^9, 3.747295972329446*^9, 
   3.747306643690487*^9, 3.7473068682947807`*^9, 3.7473183148527184`*^9, 
   3.747320232231764*^9, 3.7473207889135838`*^9, 3.747471836143814*^9, {
   3.7474718959280863`*^9, 3.747471916748291*^9}, 
   3.747477216543989*^9},ExpressionUUID->"80d741d7-2e39-497b-b3f5-\
11bd48dbf797"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (109)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 3.745127023574284*^9, 
   3.7451272344573917`*^9, 
   3.745127621172656*^9},ExpressionUUID->"94f06c45-07fd-4b32-ad81-\
c72bec609515"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KL33UU", "-", 
   RowBox[{"(", 
    RowBox[{"KL330", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"TT", "**", "G"}]}], ")"}], "**", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"NCDot", "[", 
          RowBox[{
           RowBox[{"(", GridBox[{
              {"\[CapitalGamma]G\[Rho]", "1"}
             }], ")"}], ",", 
           RowBox[{"NCDot", "[", 
            RowBox[{
             RowBox[{"NCDot", "[", 
              RowBox[{"Kdfmat", ",", "OmXKIvar"}], "]"}], ",", 
             RowBox[{"(", GridBox[{
                {"G\[Rho]\[CapitalGamma]"},
                {"1"}
               }], ")"}]}], "]"}]}], "]"}], ")"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "**", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", "**", "TT"}]}], ")"}]}]}], ")"}]}], "//", 
  "NCSimplifyRational"}]], "Input",
 CellChangeTimes->{{3.745121800923959*^9, 3.745121839220083*^9}, {
   3.745122011126898*^9, 3.745122185548757*^9}, {3.745122216867592*^9, 
   3.745122226127181*^9}, {3.745122869956262*^9, 3.745122874401431*^9}, {
   3.745122924540285*^9, 3.745122961605435*^9}, 3.7451230144308357`*^9, 
   3.7451231019893312`*^9, {3.745123145476131*^9, 3.745123153479555*^9}, {
   3.745123203363183*^9, 3.745123205352124*^9}, {3.745126987655571*^9, 
   3.745127043086205*^9}, {3.745127117052484*^9, 3.74512722044096*^9}, {
   3.745127346766111*^9, 3.745127410389145*^9}, {3.745127452304153*^9, 
   3.745127612155529*^9}, {3.745137310259247*^9, 
   3.745137312117765*^9}},ExpressionUUID->"80f7df7e-e893-4be1-9b30-\
2f1420c67967"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7451218136214323`*^9, 3.745121854153737*^9, 3.745122033527782*^9, {
   3.745122072486281*^9, 3.7451220994065437`*^9}, {3.7451221755526457`*^9, 
   3.7451221874928713`*^9}, {3.745122223084031*^9, 3.745122227142054*^9}, 
   3.745122607460095*^9, {3.745122871843618*^9, 3.7451228747591057`*^9}, {
   3.745122945075152*^9, 3.745122962008217*^9}, 3.745123015215075*^9, 
   3.745123154401907*^9, 3.7451232057335043`*^9, 3.7451269985263577`*^9, 
   3.745127044891597*^9, 3.745127176966784*^9, 3.7451272210139*^9, {
   3.7451273495098877`*^9, 3.745127358678114*^9}, {3.7451275115583687`*^9, 
   3.74512751959728*^9}, 3.745127568535022*^9, 3.745127612396573*^9, 
   3.745137312516944*^9, 3.7451431246601877`*^9, 3.745145910554473*^9, 
   3.745215197728582*^9, 3.747295974629925*^9, 3.747306643785364*^9, 
   3.747306868372967*^9, 3.747318314975236*^9, 3.747320232299328*^9, 
   3.747320789036254*^9, 3.7474718361780577`*^9, {3.747471895979642*^9, 
   3.747471916785747*^9}, 
   3.747477216576714*^9},ExpressionUUID->"48142558-aac3-4890-9caa-\
4a13004ab68d"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (110) (Definition)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 3.745127023574284*^9, 
   3.7451272344573917`*^9, 3.745127621172656*^9, {3.7451277083961678`*^9, 
   3.745127711594839*^9}},ExpressionUUID->"0731b428-c31c-4d8c-8568-\
f1defa68de96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KdfL33Kdf", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"TT", "**", "G"}]}], ")"}], "**", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"NCDot", "[", 
        RowBox[{
         RowBox[{"(", GridBox[{
            {"\[CapitalGamma]G\[Rho]", "1"}
           }], ")"}], ",", 
         RowBox[{"NCDot", "[", 
          RowBox[{
           RowBox[{"NCDot", "[", 
            RowBox[{"Kdfmat", ",", "OmXKIvar"}], "]"}], ",", 
           RowBox[{"(", GridBox[{
              {"G\[Rho]\[CapitalGamma]"},
              {"1"}
             }], ")"}]}], "]"}]}], "]"}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "**", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"G", "**", "TT"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7451276610386763`*^9, 3.7451276813567038`*^9}, {
  3.745137318154463*^9, 
  3.745137319831131*^9}},ExpressionUUID->"42b76cf7-d661-488d-b7ce-\
72afd4389563"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (111)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 3.745127023574284*^9, 
   3.7451272344573917`*^9, 3.745127621172656*^9, {3.7451277083961678`*^9, 
   3.745127729923407*^9}, {3.745128069625655*^9, 
   3.745128070056313*^9}},ExpressionUUID->"e9a986ec-464a-4fc9-a260-\
dcecaf686c18"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule1", "=", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"K2", "+", 
      RowBox[{"inv", "[", 
       RowBox[{"F", "**", 
        RowBox[{"inv", "[", 
         RowBox[{"1", "-", 
          RowBox[{"K2", "**", "F"}]}], "]"}]}], "]"}], "-", 
      RowBox[{"K2", "**", 
       RowBox[{"inv", "[", 
        RowBox[{"1", "-", 
         RowBox[{"G", "**", "K2"}]}], "]"}]}]}], "]"}], "\[Rule]", 
    RowBox[{"F", "**", 
     RowBox[{"inv", "[", 
      RowBox[{
       RowBox[{"K2", "**", "F"}], "+", "1", "-", 
       RowBox[{"K2", "**", "F"}], "-", 
       RowBox[{"K2", "**", 
        RowBox[{"inv", "[", 
         RowBox[{"1", "-", 
          RowBox[{"G", "**", "K2"}]}], "]"}], "**", "F"}]}], "]"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"inv", "[", 
      RowBox[{
       RowBox[{"inv", "[", "F330", "]"}], "-", "KL330"}], "]"}], "-", "Z"}], "//",
     "\[IndentingNewLine]", "NCSimplifyRational"}], "//", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NCReplaceAll", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", "rule1", "}"}]}], "]"}], "&"}]}], "//", 
  "\[IndentingNewLine]", "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.745127841562056*^9, 3.745127868341539*^9}, {
  3.745128047248767*^9, 
  3.745128064889214*^9}},ExpressionUUID->"cba59902-55cd-463f-90f1-\
f4404a32214f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7451277826567793`*^9, 3.7451278692441196`*^9}, {
   3.745127970550746*^9, 3.745128057266966*^9}, 3.745137328641563*^9, 
   3.745143124866404*^9, 3.7451459109384747`*^9, 3.7452152036644707`*^9, 
   3.7472960024485188`*^9, 3.747306643917548*^9, 3.7473068685017357`*^9, 
   3.7473183152078943`*^9, 3.747320232618829*^9, 3.7473207892008743`*^9, 
   3.747471836227983*^9, {3.747471896064952*^9, 3.747471916838485*^9}, 
   3.747477216629629*^9},ExpressionUUID->"f3ad3e2c-312d-480e-8c4b-\
15222b010050"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (114) (Definition)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 3.745127023574284*^9, 
   3.7451272344573917`*^9, 3.745127621172656*^9, {3.7451277083961678`*^9, 
   3.745127729923407*^9}, {3.745128069625655*^9, 3.745128070056313*^9}, {
   3.745131701065095*^9, 
   3.7451317154501247`*^9}},ExpressionUUID->"49ba2760-bed7-4366-8aa0-\
6ffb3503a3c1"],

Cell[TextData[{
 "As above we introduce the symbol OmYXKIvar for \[OpenCurlyQuote]",
 StyleBox["O",
  FontWeight->"Bold"],
 "ne ",
 StyleBox["m",
  FontWeight->"Bold"],
 "inus ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     StyleBox["Y",
      FontWeight->"Bold"], "+", 
     StyleBox["X",
      FontWeight->"Bold"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b5f6cc73-4c8d-40e0-b634-703400da04fa"],
 " times ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["K",
     FontWeight->"Bold"], "df"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9bd8c2e9-50c4-4160-b1a9-7ed3b6f598bc"],
 ", ",
 StyleBox["I",
  FontWeight->"Bold"],
 "nverse as a ",
 StyleBox["var",
  FontWeight->"Bold"],
 "iable\[CloseCurlyQuote]."
}], "Text",
 CellChangeTimes->{{3.745215209198457*^9, 
  3.745215249604583*^9}},ExpressionUUID->"296fb341-33ee-4f83-a862-\
56422ad5e6bf"],

Cell[BoxData[{
 RowBox[{"SNC", "[", 
  RowBox[{
  "OmYXKIvar22", ",", "OmYXKIvar23", ",", "OmYXKIvar32", ",", "OmYXKIvar33"}],
   "]"}], "\n", 
 RowBox[{
  RowBox[{"OmYXKIvar", "=", 
   RowBox[{"(", GridBox[{
      {"OmYXKIvar22", "OmYXKIvar23"},
      {"OmYXKIvar32", "OmYXKIvar33"}
     }], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Zallorder", "=", 
   RowBox[{"Z", "+", 
    RowBox[{"Z", "**", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"TT", "**", "G"}]}], ")"}], "**", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"NCDot", "[", 
         RowBox[{
          RowBox[{"(", GridBox[{
             {"\[CapitalGamma]G\[Rho]", "1"}
            }], ")"}], ",", 
          RowBox[{"NCDot", "[", 
           RowBox[{
            RowBox[{"NCDot", "[", 
             RowBox[{"Kdfmat", ",", "OmYXKIvar"}], "]"}], ",", 
            RowBox[{"(", GridBox[{
               {"G\[Rho]\[CapitalGamma]"},
               {"1"}
              }], ")"}]}], "]"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ")"}], "**", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"G", "**", "TT"}]}], ")"}], "**", "Z"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.745131898977194*^9, 3.745131919736126*^9}, {
  3.745131964265074*^9, 3.745131966171829*^9}, {3.745137351912232*^9, 
  3.745137395455133*^9}},ExpressionUUID->"eae463f7-ea7f-4ef2-b30e-\
ee27195d283a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (115) (Definition)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 3.745127023574284*^9, 
   3.7451272344573917`*^9, 3.745127621172656*^9, {3.7451277083961678`*^9, 
   3.745127729923407*^9}, {3.745128069625655*^9, 3.745128070056313*^9}, {
   3.745128113692128*^9, 3.745128114114959*^9}, {3.745128260384552*^9, 
   3.745128290265086*^9}},ExpressionUUID->"dfdd0628-59a4-4fb3-8cf1-\
73049943ae7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y", "=", 
   RowBox[{"NCDot", "[", 
    RowBox[{
     RowBox[{"(", GridBox[{
        {"G\[Rho]\[CapitalGamma]"},
        {"1"}
       }], ")"}], ",", 
     RowBox[{"NCDot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"G", "**", "TT"}]}], ")"}], "**", "Z", "**", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"TT", "**", "G"}]}], ")"}]}], "}"}], "}"}], ",", 
       RowBox[{"(", GridBox[{
          {"\[CapitalGamma]G\[Rho]", "1"}
         }], ")"}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.74512829148986*^9, 
  3.745128396515585*^9}},ExpressionUUID->"a489decc-2b08-4c06-8b42-\
d393bf06483b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (116)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 3.745127023574284*^9, 
   3.7451272344573917`*^9, 3.745127621172656*^9, {3.7451277083961678`*^9, 
   3.745127729923407*^9}, {3.745128069625655*^9, 3.745128070056313*^9}, {
   3.745128113692128*^9, 3.745128114114959*^9}, {3.745128260384552*^9, 
   3.745128290265086*^9}, {3.745128403676326*^9, 
   3.745128405184369*^9}},ExpressionUUID->"6a51db3d-46a7-4bcd-a0ca-\
47dd7941cc73"],

Cell[TextData[{
 "This equation is demonstrated in many parts. First we define a second \
version of ",
 StyleBox["Y",
  FontWeight->"Bold"],
 " called Yv2, and prove that it is equivalent..."
}], "Text",
 CellChangeTimes->{{3.747296456283251*^9, 
  3.747296518147768*^9}},ExpressionUUID->"83d30189-4e43-404e-bd6b-\
ecd4985de803"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Yv2", "=", 
   RowBox[{"NCDot", "[", 
    RowBox[{
     RowBox[{"(", GridBox[{
        {"G\[Rho]\[CapitalGamma]"},
        {"1"}
       }], ")"}], ",", 
     RowBox[{"NCDot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "GK"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"G", "**", "TT"}]}], ")"}], "**", 
           RowBox[{"inv", "[", 
            RowBox[{"1", "-", 
             RowBox[{"F", "**", "TT"}]}], "]"}], "**", 
           RowBox[{"(", 
            RowBox[{"F", "+", "G"}], ")"}]}]}], "}"}], "}"}], ",", 
       RowBox[{"(", GridBox[{
          {"\[CapitalGamma]G\[Rho]", "1"}
         }], ")"}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.747296545777236*^9},ExpressionUUID->"3a7394c3-95ad-4d5f-acd3-\
98b71a80a576"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule1", "=", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"K2", "**", 
       RowBox[{"inv", "[", 
        RowBox[{"1", "-", 
         RowBox[{"G", "**", "K2"}]}], "]"}], "**", "F"}]}], "]"}], "\[Rule]", 
    
    RowBox[{
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"K2", "**", "G"}], "-", 
       RowBox[{"K2", "**", "F"}]}], "]"}], "**", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"K2", "**", "G"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule2", "=", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"F", "**", "K2", "**", 
       RowBox[{"inv", "[", 
        RowBox[{"1", "-", 
         RowBox[{"G", "**", "K2"}]}], "]"}]}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"G", "**", "K2"}]}], ")"}], "**", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"inv", "[", "K2", "]"}], "**", 
       RowBox[{"inv", "[", 
        RowBox[{"1", "-", 
         RowBox[{"K2", "**", "G"}], "-", 
         RowBox[{"K2", "**", "F"}]}], "]"}], "**", "K2"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mult1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"K2", "**", "G"}]}], ")"}], "**", "K2", "**", 
    RowBox[{"inv", "[", "G\[Rho]\[CapitalGamma]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mult2", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"K2", "**", "G"}]}], ")"}], "**", "K2"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"mult1", "**", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Y", "-", "Yv2"}], "//", "\[IndentingNewLine]", 
            "NCSimplifyRational"}], "//", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"NCReplaceAll", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", "rule1", "}"}]}], "]"}], "&"}]}], "//", 
          "\[IndentingNewLine]", "NCSimplifyRational"}], "//", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"NCReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", "rule2", "}"}]}], "]"}], "&"}]}], "//", 
        "\[IndentingNewLine]", "NCSimplifyRational"}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "NCSimplifyRational"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mult1", "**", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Y", "-", "Yv2"}], "//", "\[IndentingNewLine]", 
            "NCSimplifyRational"}], "//", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"NCReplaceAll", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", "rule1", "}"}]}], "]"}], "&"}]}], "//", 
          "\[IndentingNewLine]", "NCSimplifyRational"}], "//", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"NCReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", "rule2", "}"}]}], "]"}], "&"}]}], "//", 
        "\[IndentingNewLine]", "NCSimplifyRational"}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "//", "NCSimplifyRational"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mult2", "**", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Y", "-", "Yv2"}], "//", "\[IndentingNewLine]", 
            "NCSimplifyRational"}], "//", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"NCReplaceAll", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", "rule1", "}"}]}], "]"}], "&"}]}], "//", 
          "\[IndentingNewLine]", "NCSimplifyRational"}], "//", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"NCReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", "rule2", "}"}]}], "]"}], "&"}]}], "//", 
        "\[IndentingNewLine]", "NCSimplifyRational"}], ")"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "NCSimplifyRational"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mult2", "**", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Y", "-", "Yv2"}], "//", "\[IndentingNewLine]", 
           "NCSimplifyRational"}], "//", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"NCReplaceAll", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", "rule1", "}"}]}], "]"}], "&"}]}], "//", 
         "\[IndentingNewLine]", "NCSimplifyRational"}], "//", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"NCReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", "rule2", "}"}]}], "]"}], "&"}]}], "//", 
       "\[IndentingNewLine]", "NCSimplifyRational"}], ")"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "//", 
  "NCSimplifyRational"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.745129914020945*^9, 3.745129972736519*^9}, 
   3.745130050851686*^9, {3.745130088013431*^9, 3.745130112005889*^9}, {
   3.747296531731852*^9, 
   3.747296596473631*^9}},ExpressionUUID->"ac900e81-b2ee-4a9d-93bd-\
598c9447a58c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7451294250760612`*^9, 3.745129500524713*^9}, 
   3.7451295590630493`*^9, {3.745129606711059*^9, 3.745129665656076*^9}, {
   3.7451298293729277`*^9, 3.745129882332815*^9}, {3.745129943603779*^9, 
   3.745129974143434*^9}, {3.745130008425173*^9, 3.7451301127967443`*^9}, 
   3.7451418757402973`*^9, 3.7451431260434*^9, 3.745145912622127*^9, 
   3.7452152871730328`*^9, 3.747296050329783*^9, {3.747296547655734*^9, 
   3.747296568284102*^9}, 3.747296604426496*^9, 3.7473066445094624`*^9, 
   3.747306869625627*^9, 3.747318315877537*^9, 3.747320233767071*^9, 
   3.7473207900522003`*^9, 3.747471836327989*^9, {3.747471896402914*^9, 
   3.747471917158133*^9}, 
   3.747477216949911*^9},ExpressionUUID->"da7213c9-a38d-46f4-99f4-\
de060ca465cb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7451294250760612`*^9, 3.745129500524713*^9}, 
   3.7451295590630493`*^9, {3.745129606711059*^9, 3.745129665656076*^9}, {
   3.7451298293729277`*^9, 3.745129882332815*^9}, {3.745129943603779*^9, 
   3.745129974143434*^9}, {3.745130008425173*^9, 3.7451301127967443`*^9}, 
   3.7451418757402973`*^9, 3.7451431260434*^9, 3.745145912622127*^9, 
   3.7452152871730328`*^9, 3.747296050329783*^9, {3.747296547655734*^9, 
   3.747296568284102*^9}, 3.747296604426496*^9, 3.7473066445094624`*^9, 
   3.747306869625627*^9, 3.747318315877537*^9, 3.747320233767071*^9, 
   3.7473207900522003`*^9, 3.747471836327989*^9, {3.747471896402914*^9, 
   3.747471917158133*^9}, 
   3.747477217198574*^9},ExpressionUUID->"0e83c08f-3aaf-4131-b399-\
93625f77ef96"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7451294250760612`*^9, 3.745129500524713*^9}, 
   3.7451295590630493`*^9, {3.745129606711059*^9, 3.745129665656076*^9}, {
   3.7451298293729277`*^9, 3.745129882332815*^9}, {3.745129943603779*^9, 
   3.745129974143434*^9}, {3.745130008425173*^9, 3.7451301127967443`*^9}, 
   3.7451418757402973`*^9, 3.7451431260434*^9, 3.745145912622127*^9, 
   3.7452152871730328`*^9, 3.747296050329783*^9, {3.747296547655734*^9, 
   3.747296568284102*^9}, 3.747296604426496*^9, 3.7473066445094624`*^9, 
   3.747306869625627*^9, 3.747318315877537*^9, 3.747320233767071*^9, 
   3.7473207900522003`*^9, 3.747471836327989*^9, {3.747471896402914*^9, 
   3.747471917158133*^9}, 
   3.7474772174489098`*^9},ExpressionUUID->"752b8dba-2d81-456d-8333-\
4cfb805813ba"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7451294250760612`*^9, 3.745129500524713*^9}, 
   3.7451295590630493`*^9, {3.745129606711059*^9, 3.745129665656076*^9}, {
   3.7451298293729277`*^9, 3.745129882332815*^9}, {3.745129943603779*^9, 
   3.745129974143434*^9}, {3.745130008425173*^9, 3.7451301127967443`*^9}, 
   3.7451418757402973`*^9, 3.7451431260434*^9, 3.745145912622127*^9, 
   3.7452152871730328`*^9, 3.747296050329783*^9, {3.747296547655734*^9, 
   3.747296568284102*^9}, 3.747296604426496*^9, 3.7473066445094624`*^9, 
   3.747306869625627*^9, 3.747318315877537*^9, 3.747320233767071*^9, 
   3.7473207900522003`*^9, 3.747471836327989*^9, {3.747471896402914*^9, 
   3.747471917158133*^9}, 
   3.747477217698111*^9},ExpressionUUID->"2484db4c-c764-42f2-8776-\
6c42da9f7afb"]
}, Closed]],

Cell[TextData[{
 "Then we combine the rule frp, Eq. (98) with Yv2 to prove the final form of ",
 StyleBox["Y",
  FontWeight->"Bold"],
 " given in Eq. (116)"
}], "Text",
 CellChangeTimes->{{3.74513021429251*^9, 3.7451302214614353`*^9}, {
   3.745130256446669*^9, 3.745130271303708*^9}, 3.7472961129320927`*^9, {
   3.747296623866331*^9, 3.747296655444755*^9}, {3.7474723376460733`*^9, 
   3.747472338181828*^9}},ExpressionUUID->"dbd63c11-c9e3-47bc-9369-\
8a913d4af98f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"G", "**", "TT"}]}], ")"}], "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"F", "**", "TT"}]}], "]"}]}], "\[Rule]", 
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"F", "+", "G"}], ")"}], "**", "K2"}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Yv2", "//", 
     RowBox[{
      RowBox[{"NCReplaceAll", "[", 
       RowBox[{"#", ",", "rule1"}], "]"}], "&"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"NCDot", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"G\[Rho]\[CapitalGamma]"},
         {"1"}
        }], ")"}], ",", 
      RowBox[{"NCDot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "GK"}], "+", 
           RowBox[{
            RowBox[{"inv", "[", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"F", "+", "G"}], ")"}], "**", "K2"}]}], "]"}], "**", 
            RowBox[{"(", 
             RowBox[{"F", "+", "G"}], ")"}]}]}], "}"}], "}"}], ",", 
        RowBox[{"(", GridBox[{
           {"\[CapitalGamma]G\[Rho]", "1"}
          }], ")"}]}], "]"}]}], "]"}], ")"}]}], "//", 
  "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.745130250767708*^9, 3.745130281313478*^9}, 
   3.74513042327245*^9, {3.747296615909534*^9, 
   3.7472966170234623`*^9}},ExpressionUUID->"83f473dc-fc58-40bc-89b9-\
a7082165a1b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.745130306529388*^9, {3.745130379296933*^9, 3.7451304143185577`*^9}, 
   3.745132274031267*^9, 3.7451418903584414`*^9, 3.745143127755475*^9, 
   3.745145914233066*^9, 3.745215296406598*^9, 3.747296659300354*^9, 
   3.747306645981545*^9, 3.7473068719474163`*^9, 3.747318317402022*^9, 
   3.747320235281332*^9, 3.7473207915833607`*^9, 3.747471836394775*^9, {
   3.747471897246368*^9, 3.747471917986104*^9}, 
   3.7474772177598248`*^9},ExpressionUUID->"077131a1-fafd-41b2-b815-\
cfd5ece2cf84"]
}, Closed]],

Cell[TextData[{
 "This is the most convenient expression for ",
 StyleBox["Y",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.745215300105591*^9, 
  3.745215308467478*^9}},ExpressionUUID->"7ced602b-b59c-4545-985e-\
89aaaca88208"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (117)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 3.745127023574284*^9, 
   3.7451272344573917`*^9, 3.745127621172656*^9, {3.7451277083961678`*^9, 
   3.745127729923407*^9}, {3.745128069625655*^9, 3.745128070056313*^9}, {
   3.745128113692128*^9, 3.745128114114959*^9}, {3.745128260384552*^9, 
   3.745128290265086*^9}, {3.745128403676326*^9, 3.745128405184369*^9}, 
   3.7451285557023563`*^9, 3.745130337824995*^9, {3.745132291049938*^9, 
   3.7451322966646023`*^9}, {3.747296440358614*^9, 
   3.74729644071661*^9}},ExpressionUUID->"3543fbe2-ddf6-47a6-b618-\
e68108860c54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Yv3", "=", 
   RowBox[{"NCDot", "[", 
    RowBox[{
     RowBox[{"(", GridBox[{
        {"G\[Rho]\[CapitalGamma]"},
        {"1"}
       }], ")"}], ",", 
     RowBox[{"NCDot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "GK"}], "+", 
          RowBox[{
           RowBox[{"inv", "[", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"F", "+", "G"}], ")"}], "**", "K2"}]}], "]"}], "**", 
           RowBox[{"(", 
            RowBox[{"F", "+", "G"}], ")"}]}]}], "}"}], "}"}], ",", 
       RowBox[{"(", GridBox[{
          {"\[CapitalGamma]G\[Rho]", "1"}
         }], ")"}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745130503670518*^9, 
  3.7451305125320387`*^9}},ExpressionUUID->"651f3eb0-6b17-4a0e-b25f-\
ca37798b9bc7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"X", "+", "Yv3"}], ")"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "-", 
   RowBox[{
    RowBox[{"calF", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", 
  "NCSimplifyRational"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"X", "+", "Yv3"}], ")"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"G\[Rho]\[CapitalGamma]", "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"F", "+", "G"}], ")"}], "**", "K2"}]}], "]"}], "**", 
     RowBox[{"(", 
      RowBox[{"F", "+", "G"}], ")"}]}], ")"}]}], "//", 
  "NCSimplifyRational"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"X", "+", "Yv3"}], ")"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"F", "+", "G"}], ")"}], "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"K2", "**", 
        RowBox[{"(", 
         RowBox[{"F", "+", "G"}], ")"}]}]}], "]"}], "**", 
     "\[CapitalGamma]G\[Rho]"}], ")"}]}], "//", 
  "NCSimplifyRational"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"X", "+", "Yv3"}], ")"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "-", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"F", "+", "G"}], ")"}], "**", "K2"}]}], "]"}], "**", 
    RowBox[{"(", 
     RowBox[{"F", "+", "G"}], ")"}]}]}], "//", 
  "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.745130443894227*^9, 3.7451304709575653`*^9}, {
  3.7451305147900887`*^9, 
  3.7451306213992443`*^9}},ExpressionUUID->"5ea150cf-e0d2-46a7-89c5-\
d09c63b2b0bf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745130447131323*^9, 3.745130471239913*^9}, 
   3.7451305150024137`*^9, {3.745130576089143*^9, 3.745130621625764*^9}, 
   3.745141897849657*^9, 3.745143127888541*^9, 3.7451459143496637`*^9, 
   3.745215320850699*^9, 3.747296669556031*^9, 3.74730664608401*^9, 
   3.747306872355772*^9, 3.747318317535899*^9, 3.747320235411224*^9, 
   3.7473207916976767`*^9, 3.74747183644376*^9, {3.747471897312511*^9, 
   3.7474719180526752`*^9}, 
   3.747477217809677*^9},ExpressionUUID->"d5969646-12d5-4c8d-abe1-\
f7260d7ff8a6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745130447131323*^9, 3.745130471239913*^9}, 
   3.7451305150024137`*^9, {3.745130576089143*^9, 3.745130621625764*^9}, 
   3.745141897849657*^9, 3.745143127888541*^9, 3.7451459143496637`*^9, 
   3.745215320850699*^9, 3.747296669556031*^9, 3.74730664608401*^9, 
   3.747306872355772*^9, 3.747318317535899*^9, 3.747320235411224*^9, 
   3.7473207916976767`*^9, 3.74747183644376*^9, {3.747471897312511*^9, 
   3.7474719180526752`*^9}, 
   3.7474772178166*^9},ExpressionUUID->"07d2ad75-1d72-4478-ba16-4bd03f24949c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745130447131323*^9, 3.745130471239913*^9}, 
   3.7451305150024137`*^9, {3.745130576089143*^9, 3.745130621625764*^9}, 
   3.745141897849657*^9, 3.745143127888541*^9, 3.7451459143496637`*^9, 
   3.745215320850699*^9, 3.747296669556031*^9, 3.74730664608401*^9, 
   3.747306872355772*^9, 3.747318317535899*^9, 3.747320235411224*^9, 
   3.7473207916976767`*^9, 3.74747183644376*^9, {3.747471897312511*^9, 
   3.7474719180526752`*^9}, 
   3.7474772178217154`*^9},ExpressionUUID->"d034aae6-ba20-49b5-a8d7-\
056face9cd30"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745130447131323*^9, 3.745130471239913*^9}, 
   3.7451305150024137`*^9, {3.745130576089143*^9, 3.745130621625764*^9}, 
   3.745141897849657*^9, 3.745143127888541*^9, 3.7451459143496637`*^9, 
   3.745215320850699*^9, 3.747296669556031*^9, 3.74730664608401*^9, 
   3.747306872355772*^9, 3.747318317535899*^9, 3.747320235411224*^9, 
   3.7473207916976767`*^9, 3.74747183644376*^9, {3.747471897312511*^9, 
   3.7474719180526752`*^9}, 
   3.7474772178267736`*^9},ExpressionUUID->"900bdb60-d78f-40bd-9e59-\
93c100c6a27e"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eqs. (118) and (119)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 3.745127023574284*^9, 
   3.7451272344573917`*^9, 3.745127621172656*^9, {3.7451277083961678`*^9, 
   3.745127729923407*^9}, {3.745128069625655*^9, 3.745128070056313*^9}, {
   3.745128113692128*^9, 3.745128114114959*^9}, {3.745128260384552*^9, 
   3.745128290265086*^9}, {3.745128403676326*^9, 3.745128405184369*^9}, 
   3.7451285557023563`*^9, 3.745130337824995*^9, {3.745132291049938*^9, 
   3.7451322966646023`*^9}, {3.747296704371544*^9, 3.747296704641634*^9}, {
   3.7473052688528633`*^9, 
   3.7473052838466597`*^9}},ExpressionUUID->"344cebb6-7e54-406a-860c-\
30906b7a8283"],

Cell["\<\
This is the most challenging result so far. We begin by defining variable \
names for the X and Y matrices.\
\>", "Text",
 CellChangeTimes->{{3.745144163414329*^9, 
  3.745144182826871*^9}},ExpressionUUID->"1866fbf6-77a2-46d2-b27f-\
24ec6406ad34"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SNC", "[", 
   RowBox[{"Xvar22", ",", "Xvar23", ",", "Xvar32", ",", "Xvar33"}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Xvar", "=", 
   RowBox[{"(", GridBox[{
      {"Xvar22", "Xvar23"},
      {"Xvar32", "Xvar33"}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.745130993072494*^9, 3.745131022250742*^9}, {
  3.74513230104239*^9, 3.745132305450981*^9}, {3.745133703696701*^9, 
  3.745133720301998*^9}, {3.7451419616673098`*^9, 
  3.745141961977709*^9}},ExpressionUUID->"0d0dd2cd-3a1c-4828-b8a4-\
8c765b621d0c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SNC", "[", 
   RowBox[{"Yvar22", ",", "Yvar23", ",", "Yvar32", ",", "Yvar33"}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Yvar", "=", 
   RowBox[{"(", GridBox[{
      {"Yvar22", "Yvar23"},
      {"Yvar32", "Yvar33"}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.745130993072494*^9, 3.745131022250742*^9}, {
  3.74513230104239*^9, 3.745132305450981*^9}, {3.745133703696701*^9, 
  3.745133720301998*^9}, {3.745133818675766*^9, 3.745133830635151*^9}, {
  3.745141964210596*^9, 
  3.745141964513343*^9}},ExpressionUUID->"2009d479-72bb-43ec-8299-\
241f007a3215"],

Cell[TextData[{
 "This allows us to define the contribution to the matrix ",
 StyleBox["W",
  FontWeight->"Bold"],
 " from ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", 
    RowBox[{"L", ",", 
     RowBox[{"0", "F"}]}]], TraditionalForm]],ExpressionUUID->
  "5de61630-c820-4d37-885b-9865330b2d4f"],
 "."
}], "Text",
 CellChangeTimes->{{3.7451441898780117`*^9, 3.745144206260482*^9}, {
  3.7452153374632883`*^9, 
  3.745215338751433*^9}},ExpressionUUID->"cc70f0be-7370-4927-a6cc-\
1427b2121de0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WfromCL0F", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"inv", "[", "Ap2", "]"}], "**", 
     RowBox[{"(", 
      RowBox[{"CL0FKdfFinal", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Ap3S", "\[Rule]", "0"}], ",", 
         RowBox[{"Ap3T", "\[Rule]", "0"}], ",", 
         RowBox[{"A3S", "\[Rule]", "0"}], ",", 
         RowBox[{"A3T", "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", "Xvar22"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", "Xvar23"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", "Xvar32"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", "Xvar33"}]}], "}"}]}], 
      ")"}], "**", 
     RowBox[{"inv", "[", "A2", "]"}]}], "//", "NCSimplifyRational"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.745131447818919*^9, 3.745131450543393*^9}, {
   3.745132078660161*^9, 3.745132081825945*^9}, {3.745133728023995*^9, 
   3.745133736111745*^9}, {3.745141984003313*^9, 3.745142001722632*^9}, 
   3.747299657936957*^9},ExpressionUUID->"8a701112-1d5a-4606-b0ef-\
fc8070a3ff86"],

Cell[TextData[{
 "We then prove that WfromCL0F is equal to the simple product: Xvar ** Kdfvar \
** OmXKIvar ** Xvar. \nWe recall here that OmXKIvar stands for \
\[OpenCurlyQuote]",
 StyleBox["O",
  FontWeight->"Bold"],
 "ne ",
 StyleBox["m",
  FontWeight->"Bold"],
 "inus ",
 Cell[BoxData[
  FormBox["X", TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"0c27edfe-18ad-46cd-80d6-b45d0bc33c5b"],
 " times ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["K",
     FontWeight->"Bold"], "df"], TraditionalForm]],ExpressionUUID->
  "99c34dd9-bb39-41b1-b21c-b7f4433e40e0"],
 ", ",
 StyleBox["I",
  FontWeight->"Bold"],
 "nverted, as a ",
 StyleBox["var",
  FontWeight->"Bold"],
 "iable\[CloseCurlyQuote], and is a symbol to represent ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"1", "0"},
         {"0", "1"}
        }], ")"}], "-", 
      RowBox[{
       RowBox[{"(", GridBox[{
          {
           SubscriptBox[
            StyleBox["X",
             FontWeight->"Bold"], "22"], 
           SubscriptBox[
            StyleBox["X",
             FontWeight->"Bold"], "23"]},
          {
           SubscriptBox[
            StyleBox["X",
             FontWeight->"Bold"], "32"], 
           SubscriptBox[
            StyleBox["X",
             FontWeight->"Bold"], "33"]}
         }], ")"}], ".", 
       RowBox[{"(", GridBox[{
          {
           SubscriptBox[
            StyleBox["K",
             FontWeight->"Bold"], 
            RowBox[{"df", ",", "22"}]], 
           SubscriptBox[
            StyleBox["K",
             FontWeight->"Bold"], 
            RowBox[{"df", ",", "23"}]]},
          {
           SubscriptBox[
            StyleBox["K",
             FontWeight->"Bold"], 
            RowBox[{"df", ",", "32"}]], 
           SubscriptBox[
            StyleBox["K",
             FontWeight->"Bold"], 
            RowBox[{"df", ",", "33"}]]}
         }], ")"}]}]}], "]"}], 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "3821f2d9-439e-435b-98c3-92b37ab8b0a0"],
 "."
}], "Text",
 CellChangeTimes->{{3.7472983593843718`*^9, 3.747298422827754*^9}, {
  3.74730535022129*^9, 3.747305456128294*^9}, {3.747305495538577*^9, 
  3.747305526895361*^9}, {3.7473070012472143`*^9, 
  3.7473070105391693`*^9}},ExpressionUUID->"a721df24-350d-43ee-945a-\
d33bf4df08bc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kdfvar", "=", 
   RowBox[{"(", GridBox[{
      {"Kdf22", "Kdf23"},
      {"Kdf32", "Kdf33"}
     }], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rule1", "=", 
   RowBox[{
    RowBox[{"G\[Rho]\[CapitalGamma]", "**", "G", "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"K2", "**", "G"}]}], "]"}]}], "\[Rule]", "Xvar23"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule2", "=", 
   RowBox[{
    RowBox[{"G", "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"K2", "**", "G"}]}], "]"}], "**", "\[CapitalGamma]G\[Rho]"}], 
    "\[Rule]", "Xvar32"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"WfromCL0F", "//", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NCReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"rule1", ",", "rule2"}], "}"}]}], "]"}], "&"}]}], "//", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"NCReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"rule1", ",", "rule2"}], "}"}]}], "]"}], "&"}]}], ")"}], "-",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NCDot", "[", 
      RowBox[{"Xvar", ",", "Kdfvar", ",", "OmXKIvar", ",", "Xvar"}], "]"}], 
     "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", "\[IndentingNewLine]", 
  "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.7472969193897123`*^9, 3.747296954239346*^9}, 
   3.747298350397176*^9},ExpressionUUID->"2965ce2c-6392-425a-9196-\
1bb32100c65a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7472972064668293`*^9, 3.747297253354466*^9, {3.7472972861206093`*^9, 
   3.747297314597625*^9}, 3.7472979729145412`*^9, {3.7472980343548203`*^9, 
   3.747298053500619*^9}, {3.74729829274086*^9, 3.747298319635551*^9}, 
   3.747298356264247*^9, 3.747299660834345*^9, 3.7473066463119717`*^9, 
   3.74730687289534*^9, 3.7473183177581472`*^9, 3.747320235595951*^9, 
   3.747320791882279*^9, 3.747471836544669*^9, {3.747471897446383*^9, 
   3.7474719181859827`*^9}, 
   3.747477217927683*^9},ExpressionUUID->"53428962-da82-4204-8af0-\
39bd858ba3f3"]
}, Closed]],

Cell[TextData[{
 "At this stage it is convenient to express quantities such as this with \
single objects in place of the two-by-two matrices. We thus introduce the \
variables XSO, KdfSO, etc, where SO stands for ",
 StyleBox["S",
  FontWeight->"Bold"],
 "ingle ",
 StyleBox["O",
  FontWeight->"Bold"],
 "bject. We stress that any quantity labeled with SO represents a two-by-two \
matrix."
}], "Text",
 CellChangeTimes->{{3.747298500741694*^9, 3.747298605099347*^9}, {
  3.747305546865782*^9, 3.747305608138544*^9}, {3.74730703668373*^9, 
  3.747307063556108*^9}},ExpressionUUID->"a40804a4-9f5b-4655-9c0d-\
f855251aba42"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SNC", "[", 
  RowBox[{"XSO", ",", "KdfSO", ",", "OmXKISO", ",", "XSO"}], "]"}], "\n", 
 RowBox[{"WfromCL0FSO", "=", 
  RowBox[{"XSO", "**", "KdfSO", "**", "OmXKISO", "**", "XSO"}]}]}], "Input",
 CellChangeTimes->{{3.747298179674535*^9, 3.747298189810314*^9}, 
   3.7472984556624937`*^9},ExpressionUUID->"8066b3ab-e2a0-4007-a54f-\
8e229d577d88"],

Cell[BoxData[
 RowBox[{"XSO", "**", "KdfSO", "**", "OmXKISO", "**", "XSO"}]], "Output",
 CellChangeTimes->{
  3.747298194291101*^9, 3.747298457741436*^9, 3.747299664636701*^9, 
   3.747305615830471*^9, 3.7473066463850613`*^9, 3.747306873056525*^9, 
   3.7473183178811293`*^9, 3.747320235700787*^9, 3.7473207919874687`*^9, 
   3.747471836577846*^9, {3.747471897495716*^9, 3.747471918219083*^9}, 
   3.747477217960677*^9},ExpressionUUID->"e8b31171-2721-4091-9e60-\
dd851e60c00b"]
}, Closed]],

Cell[TextData[{
 "Next we consider the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "2"], TraditionalForm]],ExpressionUUID->
  "8643db0b-6766-4f6b-a30f-fea5b581edb1"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "2"], "'"}], TraditionalForm]],ExpressionUUID->
  "6d1c77b9-fa3e-4985-a8bd-1ab04f11608c"],
 " contributions to the endcaps."
}], "Text",
 CellChangeTimes->{{3.7451442107053213`*^9, 3.745144238340733*^9}, {
  3.747298620621811*^9, 
  3.747298621883799*^9}},ExpressionUUID->"85d03e88-56d3-429c-91f4-\
f6211fbd36d1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", "Xvar22"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", "Xvar23"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", "Xvar32"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", "Xvar33"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulenonA2tozero", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Ap3U", "\[Rule]", "0"}], ",", 
     RowBox[{"Ap3S", "\[Rule]", "0"}], ",", 
     RowBox[{"Ap3T", "\[Rule]", "0"}], ",", 
     RowBox[{"A3S", "\[Rule]", "0"}], ",", 
     RowBox[{"A3T", "\[Rule]", "0"}], ",", 
     RowBox[{"A3U", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ALp3Utmp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"inv", "[", "Ap2", "]"}], "**", 
       RowBox[{"(", 
        RowBox[{"ALp3UFinal", "//", 
         RowBox[{
          RowBox[{"NCReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{"{", 
              RowBox[{"rulenonA2tozero", ",", "rule3"}], "}"}], "]"}]}], 
           "]"}], "&"}]}], ")"}]}], "//", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NCReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"rule1", ",", "rule2"}], "}"}]}], "]"}], "&"}]}], "//", 
     "\[IndentingNewLine]", "NCSimplifyRational"}], "//", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NCReplaceAll", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"rule1", ",", "rule2"}], "}"}]}], "]"}], "&"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"AL3Utmp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"AL3UFinal", "/.", 
         RowBox[{"Flatten", "[", 
          RowBox[{"{", 
           RowBox[{"rulenonA2tozero", ",", "rule3"}], "}"}], "]"}]}], ")"}], "**", 
       RowBox[{"inv", "[", "A2", "]"}]}], "//", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NCReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"rule1", ",", "rule2"}], "}"}]}], "]"}], "&"}]}], "//", 
     "\[IndentingNewLine]", "NCSimplifyRational"}], "//", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NCReplaceAll", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"rule1", ",", "rule2"}], "}"}]}], "]"}], "&"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.747298727258781*^9, 3.7472987678048897`*^9}, 
   3.74729901563489*^9, {3.747299291412902*^9, 3.747299293675787*^9}, {
   3.747299327033103*^9, 3.747299395392568*^9}, {3.7472994468580227`*^9, 
   3.7472995224131727`*^9}, {3.7472995990947933`*^9, 3.747299642072061*^9}, {
   3.747300008556828*^9, 3.747300028299604*^9}, {3.7473056235946007`*^9, 
   3.7473056352523117`*^9}, {3.747306772041586*^9, 
   3.747306772370306*^9}},ExpressionUUID->"fa830bef-1183-4f62-b54e-\
7397a4fb9421"],

Cell[TextData[{
 "Before defining the full expression we note that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["C", 
      RowBox[{"L", ",", 
       RowBox[{"0", "F"}]}]], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"L", ",", "3"}]], "'"}], " ", ".", " ", "Zallorder", " ", ".",
       " ", 
      SubscriptBox["A", 
       RowBox[{"L", ",", "3"}]]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "8003e107-4000-4db4-81f9-92ce43361743"],
 " has a term that survives as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["K", "df"], "\[Rule]", "0"}], TraditionalForm]],
  ExpressionUUID->"a4dd2b02-5395-4a90-98a2-614c67175433"],
 ". This must be removed to pick out ",
 StyleBox["W",
  FontWeight->"Bold"],
 "..."
}], "Text",
 CellChangeTimes->{{3.745144291380027*^9, 3.745144393247284*^9}, {
  3.7452153931813517`*^9, 3.745215396037365*^9}, {3.74730564865343*^9, 
  3.7473056488518877`*^9}},ExpressionUUID->"c30462d6-b887-4c00-bab6-\
520d9f534d17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kdf0Bit", "=", 
   RowBox[{
    RowBox[{"WfromCL0F", "+", 
     RowBox[{"ALp3Utmp", "**", "Zallorder", "**", "AL3Utmp"}]}], "/.", 
    "KdftoZero"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745143767459652*^9, 3.7451437982153482`*^9}, {
  3.74729904937949*^9, 
  3.7472990781110783`*^9}},ExpressionUUID->"810f14f6-52a6-4a51-aeec-\
193f1e74de6a"],

Cell[TextData[{
 "At this stage it is useful to introduce a variable name for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"[", 
     RowBox[{"1", "-", 
      RowBox[{
       SubscriptBox[
        StyleBox["K",
         FontWeight->"Bold"], "df"], ".", 
       StyleBox["X",
        FontWeight->"Bold"]}]}], "]"}], 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "bdb8e999-6802-4d32-8e62-23adf202ea01"],
 ", following the naming conventions given above."
}], "Text",
 CellChangeTimes->{{3.745144243905765*^9, 3.7451442866138372`*^9}, {
  3.7452153512356253`*^9, 
  3.745215379325406*^9}},ExpressionUUID->"ee6d85d0-df02-4490-b5b7-\
ecf81a06ef0c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SNC", "[", 
   RowBox[{
   "OmKXIvar22", ",", "OmKXIvar23", ",", "OmKXIvar32", ",", "OmKXIvar33"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OmKXIvar", "=", 
   RowBox[{"(", GridBox[{
      {"OmKXIvar22", "OmKXIvar23"},
      {"OmKXIvar32", "OmKXIvar33"}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.745142289337332*^9, 
  3.745142324049296*^9}},ExpressionUUID->"fc0e50e3-72b4-4465-9c28-\
e1819c4faa30"],

Cell[TextData[{
 "Now we are ready to assemble the full result. It turns out to be very \
challenging to identify a useful expression for ",
 StyleBox["W",
  FontWeight->"Bold"],
 ". Our approach is to break the contribution from ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"L", ",", "3"}]], "'"}], " ", ".", " ", "Zallorder", " ", ".", 
     " ", 
     SubscriptBox["A", 
      RowBox[{"L", ",", "3"}]]}], ")"}], TraditionalForm]],ExpressionUUID->
  "1fefac9e-6407-4000-aa25-f6b475f96097"],
 " into three parts, denoted part1, part2, part3. part1 is defined as the \
left over when OmYXKIvar is set to zero. Recall that the latter is a variable \
name for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"1", "0"},
         {"0", "1"}
        }], ")"}], "-", 
      RowBox[{
       RowBox[{"[", 
        RowBox[{
         RowBox[{"(", GridBox[{
            {
             SubscriptBox[
              StyleBox["Y",
               FontWeight->"Bold"], "22"], 
             SubscriptBox[
              StyleBox["Y",
               FontWeight->"Bold"], "23"]},
            {
             SubscriptBox[
              StyleBox["Y",
               FontWeight->"Bold"], "32"], 
             SubscriptBox[
              StyleBox["Y",
               FontWeight->"Bold"], "33"]}
           }], ")"}], "+", 
         RowBox[{"(", GridBox[{
            {
             SubscriptBox[
              StyleBox["X",
               FontWeight->"Bold"], "22"], 
             SubscriptBox[
              StyleBox["X",
               FontWeight->"Bold"], "23"]},
            {
             SubscriptBox[
              StyleBox["X",
               FontWeight->"Bold"], "32"], 
             SubscriptBox[
              StyleBox["X",
               FontWeight->"Bold"], "33"]}
           }], ")"}]}], "]"}], ".", 
       RowBox[{"(", GridBox[{
          {
           SubscriptBox[
            StyleBox["K",
             FontWeight->"Bold"], 
            RowBox[{"df", ",", "22"}]], 
           SubscriptBox[
            StyleBox["K",
             FontWeight->"Bold"], 
            RowBox[{"df", ",", "23"}]]},
          {
           SubscriptBox[
            StyleBox["K",
             FontWeight->"Bold"], 
            RowBox[{"df", ",", "32"}]], 
           SubscriptBox[
            StyleBox["K",
             FontWeight->"Bold"], 
            RowBox[{"df", ",", "33"}]]}
         }], ")"}]}]}], "]"}], 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "02264375-52a9-42e9-b4b8-5b57790d70a4"],
 ".\n\nHere we prove that part1 is equal to Xvar ** Kdfvar ** OmXKIvar ** \
Yvar ** Kdfvar ** OmXKIvar ** Xvar."
}], "Text",
 CellChangeTimes->{{3.747299165120821*^9, 3.7472991730786*^9}, {
  3.747299678591339*^9, 3.747299680223309*^9}, {3.747305671828343*^9, 
  3.747305942350689*^9}, {3.747307156497501*^9, 3.7473071675032*^9}, {
  3.747472425989955*^9, 
  3.7474724260376873`*^9}},ExpressionUUID->"5bf3abfe-b831-4e5c-89fc-\
aaaf4596832e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SNC", "[", "Zvar", "]"}], "\n", 
 RowBox[{
  RowBox[{"part1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ALp3Utmp", "**", "Zallorder", "**", "AL3Utmp"}], "-", 
         "Kdf0Bit"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"OmYXKIvar23", "\[Rule]", "0"}], ",", 
          RowBox[{"OmYXKIvar33", "\[Rule]", "0"}], ",", 
          RowBox[{"OmYXKIvar32", "\[Rule]", "0"}], ",", 
          RowBox[{"OmYXKIvar22", "\[Rule]", "0"}]}], "}"}]}], "//", 
       "NCSimplifyRational"}], "//", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NCReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Z", "\[Rule]", "Zvar"}]}], "]"}], "&"}]}], "//", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"NCReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"G\[Rho]\[CapitalGamma]", "**", 
            RowBox[{"inv", "[", 
             RowBox[{"1", "-", 
              RowBox[{"G", "**", "K2"}]}], "]"}], "**", "Zvar", "**", 
            RowBox[{"inv", "[", 
             RowBox[{"1", "-", 
              RowBox[{"K2", "**", "G"}]}], "]"}], "**", 
            "\[CapitalGamma]G\[Rho]"}], "\[Rule]", "Yvar22"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"inv", "[", 
             RowBox[{"1", "-", 
              RowBox[{"G", "**", "K2"}]}], "]"}], "**", "Zvar", "**", 
            RowBox[{"inv", "[", 
             RowBox[{"1", "-", 
              RowBox[{"K2", "**", "G"}]}], "]"}], "**", 
            "\[CapitalGamma]G\[Rho]"}], "\[Rule]", "Yvar32"}], ",", 
          RowBox[{
           RowBox[{"G\[Rho]\[CapitalGamma]", "**", 
            RowBox[{"inv", "[", 
             RowBox[{"1", "-", 
              RowBox[{"G", "**", "K2"}]}], "]"}], "**", "Zvar", "**", 
            RowBox[{"inv", "[", 
             RowBox[{"1", "-", 
              RowBox[{"K2", "**", "G"}]}], "]"}]}], "\[Rule]", "Yvar23"}]}], 
         "}"}]}], "]"}], "&"}]}], "//", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NCReplaceAll", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"inv", "[", 
          RowBox[{"1", "-", 
           RowBox[{"G", "**", "K2"}]}], "]"}], "**", "Zvar", "**", 
         RowBox[{"inv", "[", 
          RowBox[{"1", "-", 
           RowBox[{"K2", "**", "G"}]}], "]"}]}], "\[Rule]", "Yvar33"}]}], 
      "]"}], "&"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"part1", "-", 
   RowBox[{
    RowBox[{
     RowBox[{"NCDot", "[", 
      RowBox[{"Xvar", ",", "Kdfvar", ",", "OmXKIvar", ",", "Yvar"}], "]"}], 
     "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"NCDot", "[", 
      RowBox[{"Yvar", ",", "Kdfvar", ",", "OmXKIvar", ",", "Xvar"}], "]"}], 
     "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"NCDot", "[", 
      RowBox[{
      "Xvar", ",", "Kdfvar", ",", "OmXKIvar", ",", "Yvar", ",", "Kdfvar", ",",
        "OmXKIvar", ",", "Xvar"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", "NCExpand"}]}], "Input",
 CellChangeTimes->{{3.747300600208802*^9, 3.747300601743462*^9}, {
  3.747301312093598*^9, 
  3.747301322765358*^9}},ExpressionUUID->"43f84c5b-f000-4e3f-aa4b-\
ec6eb416d531"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.747301314671977*^9, 3.747301324381311*^9}, 
   3.747306647740309*^9, 3.747306874218384*^9, 3.747318319038302*^9, 
   3.747320236838092*^9, 3.7473207931460953`*^9, 3.7474718366778107`*^9, {
   3.747471898138794*^9, 3.7474719188552713`*^9}, 
   3.747477218601796*^9},ExpressionUUID->"1ba1d988-1c6f-42d6-afff-\
e867df518fc7"]
}, Closed]],

Cell[TextData[{
 "Next part2 is defined arbitrarily as a set of remaining terms that are not \
easy to simplify. These were determined by studying the Mathematica output \
for ",
 StyleBox["W",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.747305946102666*^9, 3.747305965078382*^9}, {
  3.7473060141835403`*^9, 3.747306014343617*^9}, {3.7473071806590548`*^9, 
  3.747307219364005*^9}, {3.747472445173559*^9, 
  3.7474724456213293`*^9}},ExpressionUUID->"6a8b6e3b-7545-4db2-bcae-\
14f71db27dd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"part2", "=", 
   RowBox[{
    RowBox[{"-", "Yvar22"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G\[Rho]\[CapitalGamma]", "**", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"G", "**", "K2"}]}], ")"}], 
         RowBox[{"-", "1"}]]}], "+", 
       RowBox[{"Xvar22", "**", "Kdf22", "**", "OmXKIvar23", "**", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"G", "**", "K2"}]}], ")"}], 
         RowBox[{"-", "1"}]]}], "+", 
       RowBox[{"Xvar22", "**", "Kdf23", "**", "OmXKIvar33", "**", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"G", "**", "K2"}]}], ")"}], 
         RowBox[{"-", "1"}]]}], "+", 
       RowBox[{"Xvar23", "**", "Kdf32", "**", "OmXKIvar23", "**", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"G", "**", "K2"}]}], ")"}], 
         RowBox[{"-", "1"}]]}], "+", 
       RowBox[{"Xvar23", "**", "Kdf33", "**", "OmXKIvar33", "**", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"G", "**", "K2"}]}], ")"}], 
         RowBox[{"-", "1"}]]}], "+", 
       RowBox[{
       "Xvar22", "**", "Kdf22", "**", "OmXKIvar22", "**", 
        "G\[Rho]\[CapitalGamma]", "**", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"G", "**", "K2"}]}], ")"}], 
         RowBox[{"-", "1"}]]}], "+", 
       RowBox[{
       "Xvar22", "**", "Kdf23", "**", "OmXKIvar32", "**", 
        "G\[Rho]\[CapitalGamma]", "**", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"G", "**", "K2"}]}], ")"}], 
         RowBox[{"-", "1"}]]}], "+", 
       RowBox[{
       "Xvar23", "**", "Kdf32", "**", "OmXKIvar22", "**", 
        "G\[Rho]\[CapitalGamma]", "**", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"G", "**", "K2"}]}], ")"}], 
         RowBox[{"-", "1"}]]}], "+", 
       RowBox[{
       "Xvar23", "**", "Kdf33", "**", "OmXKIvar32", "**", 
        "G\[Rho]\[CapitalGamma]", "**", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"G", "**", "K2"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}], "**", 
     RowBox[{"(", 
      RowBox[{"Zvar", "+", 
       RowBox[{"Zvar", "**", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"K2", "**", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"G", "**", "K2"}]}], ")"}], 
            RowBox[{"-", "1"}]], "**", "G"}]}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Kdf32", "**", "OmYXKIvar23"}], "+", 
          RowBox[{"Kdf33", "**", "OmYXKIvar33"}], "+", 
          RowBox[{"\[CapitalGamma]G\[Rho]", "**", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Kdf22", "**", "OmYXKIvar23"}], "+", 
             RowBox[{"Kdf23", "**", "OmYXKIvar33"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Kdf22", "**", "OmYXKIvar22"}], "+", 
                RowBox[{"Kdf23", "**", "OmYXKIvar32"}]}], ")"}], "**", 
              "G\[Rho]\[CapitalGamma]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Kdf32", "**", "OmYXKIvar22"}], "+", 
             RowBox[{"Kdf33", "**", "OmYXKIvar32"}]}], ")"}], "**", 
           "G\[Rho]\[CapitalGamma]"}]}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"G", "**", "K2", "**", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"G", "**", "K2"}]}], ")"}], 
            RowBox[{"-", "1"}]]}]}], ")"}], "**", "F", "**", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"K2", "**", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"G", "**", "K2"}]}], ")"}], 
             RowBox[{"-", "1"}]], "**", "F"}]}], ")"}], 
         RowBox[{"-", "1"}]]}]}], ")"}], "**", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"K2", "**", "G"}]}], ")"}], 
         RowBox[{"-", "1"}]], "**", "\[CapitalGamma]G\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"K2", "**", "G"}]}], ")"}], 
         RowBox[{"-", "1"}]], "**", "Kdf32", "**", "OmXKIvar22", "**", 
        "Xvar22"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"K2", "**", "G"}]}], ")"}], 
         RowBox[{"-", "1"}]], "**", "Kdf32", "**", "OmXKIvar23", "**", 
        "Xvar32"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"K2", "**", "G"}]}], ")"}], 
         RowBox[{"-", "1"}]], "**", "Kdf33", "**", "OmXKIvar32", "**", 
        "Xvar22"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"K2", "**", "G"}]}], ")"}], 
         RowBox[{"-", "1"}]], "**", "Kdf33", "**", "OmXKIvar33", "**", 
        "Xvar32"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"K2", "**", "G"}]}], ")"}], 
         RowBox[{"-", "1"}]], "**", "\[CapitalGamma]G\[Rho]", "**", "Kdf22", "**",
         "OmXKIvar22", "**", "Xvar22"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"K2", "**", "G"}]}], ")"}], 
         RowBox[{"-", "1"}]], "**", "\[CapitalGamma]G\[Rho]", "**", "Kdf22", "**",
         "OmXKIvar23", "**", "Xvar32"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"K2", "**", "G"}]}], ")"}], 
         RowBox[{"-", "1"}]], "**", "\[CapitalGamma]G\[Rho]", "**", "Kdf23", "**",
         "OmXKIvar32", "**", "Xvar22"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"K2", "**", "G"}]}], ")"}], 
         RowBox[{"-", "1"}]], "**", "\[CapitalGamma]G\[Rho]", "**", "Kdf23", "**",
         "OmXKIvar33", "**", "Xvar32"}]}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
       "Xvar22", "**", "Kdf22", "**", "OmXKIvar22", "**", "Yvar22"}]}], "-", 
      RowBox[{"Xvar22", "**", "Kdf22", "**", "OmXKIvar23", "**", "Yvar32"}], 
      "-", 
      RowBox[{"Xvar22", "**", "Kdf23", "**", "OmXKIvar32", "**", "Yvar22"}], 
      "-", 
      RowBox[{"Xvar22", "**", "Kdf23", "**", "OmXKIvar33", "**", "Yvar32"}], 
      "-", 
      RowBox[{"Xvar23", "**", "Kdf32", "**", "OmXKIvar22", "**", "Yvar22"}], 
      "-", 
      RowBox[{"Xvar23", "**", "Kdf32", "**", "OmXKIvar23", "**", "Yvar32"}], 
      "-", 
      RowBox[{"Xvar23", "**", "Kdf33", "**", "OmXKIvar32", "**", "Yvar22"}], 
      "-", 
      RowBox[{"Xvar23", "**", "Kdf33", "**", "OmXKIvar33", "**", "Yvar32"}], 
      "-", 
      RowBox[{"Yvar22", "**", "Kdf22", "**", "OmXKIvar22", "**", "Xvar22"}], 
      "-", 
      RowBox[{"Yvar22", "**", "Kdf22", "**", "OmXKIvar23", "**", "Xvar32"}], 
      "-", 
      RowBox[{"Yvar22", "**", "Kdf23", "**", "OmXKIvar32", "**", "Xvar22"}], 
      "-", 
      RowBox[{"Yvar22", "**", "Kdf23", "**", "OmXKIvar33", "**", "Xvar32"}], 
      "-", 
      RowBox[{"Yvar23", "**", "Kdf32", "**", "OmXKIvar22", "**", "Xvar22"}], 
      "-", 
      RowBox[{"Yvar23", "**", "Kdf32", "**", "OmXKIvar23", "**", "Xvar32"}], 
      "-", 
      RowBox[{"Yvar23", "**", "Kdf33", "**", "OmXKIvar32", "**", "Xvar22"}], 
      "-", 
      RowBox[{"Yvar23", "**", "Kdf33", "**", "OmXKIvar33", "**", "Xvar32"}]}],
      ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.747301684516446*^9, 3.7473016871808863`*^9}, {
  3.747302217971129*^9, 
  3.74730221925772*^9}},ExpressionUUID->"63637216-7ec4-46a9-bfe7-\
4acd0bbfc3cd"],

Cell["\<\
By making a series of replacements we remove all explicit dependence on G, \
K2, F, G\[Rho]\[CapitalGamma] and \[CapitalGamma]G\[Rho] within part2...\
\>", "Text",
 CellChangeTimes->{{3.747305971480844*^9, 3.74730601020744*^9}, {
  3.747307229460338*^9, 
  3.7473072311723633`*^9}},ExpressionUUID->"1ce15ac8-7a0b-4227-b6b0-\
2679825e597a"],

Cell[BoxData[{
 RowBox[{"SNC", "[", 
  RowBox[{"OmGKIvar", ",", "OmKGIvar"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"part2v2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"part2", "//", 
            RowBox[{
             RowBox[{"NCReplaceAll", "[", 
              RowBox[{"#", ",", 
               RowBox[{
                RowBox[{"inv", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"G", "**", "K2"}]}], "]"}], "\[Rule]", 
                "OmGKIvar"}]}], "]"}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"NCReplaceAll", "[", 
             RowBox[{"#", ",", 
              RowBox[{
               RowBox[{"inv", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"K2", "**", "G"}]}], "]"}], "\[Rule]", 
               "OmKGIvar"}]}], "]"}], "&"}]}], "//", 
          RowBox[{
           RowBox[{"NCReplaceAll", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"1", "+", 
                 RowBox[{"G", "**", "K2", "**", "OmGKIvar"}]}], "\[Rule]", 
                "OmGKIvar"}], ",", 
               RowBox[{
                RowBox[{"1", "+", 
                 RowBox[{"K2", "**", "OmGKIvar", "**", "G"}]}], "\[Rule]", 
                "OmKGIvar"}]}], "}"}]}], "]"}], "&"}]}], "//", "NCExpand"}], "//", 
        RowBox[{
         RowBox[{"NCReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{
            "G\[Rho]\[CapitalGamma]", "**", "OmGKIvar", "**", "Zvar", "**", 
             "OmKGIvar", "**", "\[CapitalGamma]G\[Rho]"}], "\[Rule]", 
            "Yvar22"}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"NCReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"OmGKIvar", "**", "F", "**", 
              RowBox[{"inv", "[", 
               RowBox[{"1", "-", 
                RowBox[{"K2", "**", "OmGKIvar", "**", "F"}]}], "]"}], "**", 
              "OmKGIvar", "**", "\[CapitalGamma]G\[Rho]"}], "\[Rule]", 
             "Yvar32"}], ",", 
            RowBox[{
             RowBox[{"OmGKIvar", "**", "F", "**", 
              RowBox[{"inv", "[", 
               RowBox[{"1", "-", 
                RowBox[{"K2", "**", "OmGKIvar", "**", "F"}]}], "]"}], "**", 
              "OmKGIvar"}], "\[Rule]", "Yvar33"}]}], "}"}]}], "]"}], "&"}]}], 
      "//", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NCReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
            "OmGKIvar", "**", "Zvar", "**", "OmKGIvar", "**", 
             "\[CapitalGamma]G\[Rho]"}], "\[Rule]", "Yvar32"}], ",", 
           RowBox[{
            RowBox[{
            "G\[Rho]\[CapitalGamma]", "**", "OmGKIvar", "**", "Zvar", "**", 
             "OmKGIvar"}], "\[Rule]", "Yvar23"}]}], "}"}]}], "]"}], "&"}]}], "//",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"NCReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"G\[Rho]\[CapitalGamma]", "**", "Yvar32"}], "\[Rule]", 
           "Yvar22"}], ",", 
          RowBox[{
           RowBox[{"G\[Rho]\[CapitalGamma]", "**", "Yvar33"}], "\[Rule]", 
           "Yvar23"}]}], "}"}]}], "]"}], "&"}]}], "//", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NCReplaceAll", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{"OmGKIvar", "**", "Zvar", "**", "OmKGIvar"}], "\[Rule]", 
        "Yvar33"}]}], "]"}], "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.747302227640339*^9, 3.747302249647707*^9}, {
  3.747302436191895*^9, 3.747302439058934*^9}, {3.747302551091344*^9, 
  3.747302551584138*^9}, {3.7473026344910173`*^9, 3.7473027892673473`*^9}, {
  3.7473028331736507`*^9, 3.7473028654330683`*^9}, {3.7473029240024548`*^9, 
  3.747302939864613*^9}, {3.747302972272369*^9, 3.747302972380694*^9}, {
  3.747303059441121*^9, 3.747303079312331*^9}, {3.7473031462103853`*^9, 
  3.747303182335725*^9}, {3.747303214840732*^9, 3.747303267718245*^9}, {
  3.747303319110983*^9, 3.747303330563787*^9}, {3.747303363102495*^9, 
  3.7473033694182177`*^9}, {3.747303401926723*^9, 3.747303407692419*^9}, {
  3.7473042301100082`*^9, 3.747304250373958*^9}, {3.747306908857966*^9, 
  3.747306932464714*^9}},ExpressionUUID->"c20350aa-9304-4322-9619-\
87c7d77d2483"],

Cell["\<\
This allows us to prove that part2 is equal to a series of products built \
from the variables with a \[OpenCurlyQuote]var\[CloseCurlyQuote] label.\
\>", "Text",
 CellChangeTimes->{{3.7473060188497343`*^9, 
  3.747306039080308*^9}},ExpressionUUID->"30bb10d1-b202-47a6-99f7-\
d58372d8ed8e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"part2v2", "-", 
   RowBox[{
    RowBox[{
     RowBox[{"NCDot", "[", 
      RowBox[{"Yvar", ",", "Kdfvar", ",", "OmYXKIvar", ",", "Yvar"}], "]"}], 
     "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"NCDot", "[", 
      RowBox[{
      "Xvar", ",", "Kdfvar", ",", "OmXKIvar", ",", "Yvar", ",", "Kdfvar", ",",
        "OmXKIvar", ",", "Xvar"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"NCDot", "[", 
      RowBox[{
      "Xvar", ",", "Kdfvar", ",", "OmXKIvar", ",", "Yvar", ",", "Kdfvar", ",",
        "OmYXKIvar", ",", "Yvar"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"NCDot", "[", 
      RowBox[{
      "Yvar", ",", "Kdfvar", ",", "OmYXKIvar", ",", "Yvar", ",", "Kdfvar", 
       ",", "OmXKIvar", ",", "Xvar"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"NCDot", "[", 
      RowBox[{
      "Xvar", ",", "Kdfvar", ",", "OmXKIvar", ",", "Yvar", ",", "Kdfvar", ",",
        "OmYXKIvar", ",", "Yvar", ",", "Kdfvar", ",", "OmXKIvar", ",", 
       "Xvar"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", "NCExpand"}]], "Input",
 CellChangeTimes->{{3.747303417747819*^9, 3.747303689755322*^9}, {
  3.747303721578271*^9, 3.747303724775181*^9}, {3.747303935322413*^9, 
  3.747304018153994*^9}, {3.747304121382183*^9, 3.747304194665948*^9}, {
  3.74730426420857*^9, 3.747304276390069*^9}, {3.7473043210511503`*^9, 
  3.747304369592986*^9}},ExpressionUUID->"89f3061a-3743-4567-89bb-\
3ed4671ea486"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.747303422564741*^9, {3.7473034573426*^9, 3.747303483497209*^9}, {
   3.747303539676075*^9, 3.747303592948679*^9}, {3.74730364448489*^9, 
   3.747303690347603*^9}, 3.747303726422134*^9, {3.747303969755021*^9, 
   3.747304019496703*^9}, {3.7473041312770863`*^9, 3.74730415920931*^9}, 
   3.747304208585637*^9, {3.7473042650554533`*^9, 3.7473042766275377`*^9}, {
   3.7473043628768578`*^9, 3.747304369989851*^9}, 3.747306652628393*^9, 
   3.7473068789080353`*^9, 3.747306942400921*^9, 3.74731832502285*^9, 
   3.74732024295719*^9, 3.747320799084868*^9, 3.747471836811623*^9, {
   3.747471902598464*^9, 3.7474719219714823`*^9}, 
   3.7474772216793528`*^9},ExpressionUUID->"5266b276-0018-4898-b76d-\
b1ee64c73449"]
}, Closed]],

Cell[TextData[{
 "Finally part3 is defined as the original expression, the ",
 StyleBox["W",
  FontWeight->"Bold"],
 " contribution from  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"L", ",", "3"}]], "'"}], " ", ".", " ", "Zallorder", " ", ".", 
     " ", 
     SubscriptBox["A", 
      RowBox[{"L", ",", "3"}]]}], ")"}], TraditionalForm]],ExpressionUUID->
  "2680370f-f909-4904-a61a-bf7288c1c344"],
 ", with part1 and part2 subtracted. part3 also takes on a simple form..."
}], "Text",
 CellChangeTimes->{{3.747306045146887*^9, 3.747306106858219*^9}, {
  3.747307243700774*^9, 
  3.7473072507063932`*^9}},ExpressionUUID->"27125c1f-7515-491f-a867-\
c493a6e6f61a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"part3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ALp3Utmp", "**", "Zallorder", "**", "AL3Utmp"}], "-", 
         "Kdf0Bit", "-", "part1"}], "//", 
        RowBox[{
         RowBox[{"NCReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Z", "\[Rule]", "Zvar"}]}], "]"}], "&"}]}], "//", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NCReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"G\[Rho]\[CapitalGamma]", "**", 
              RowBox[{"inv", "[", 
               RowBox[{"1", "-", 
                RowBox[{"G", "**", "K2"}]}], "]"}], "**", "Zvar", "**", 
              RowBox[{"inv", "[", 
               RowBox[{"1", "-", 
                RowBox[{"K2", "**", "G"}]}], "]"}], "**", 
              "\[CapitalGamma]G\[Rho]"}], "\[Rule]", "Yvar22"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"inv", "[", 
               RowBox[{"1", "-", 
                RowBox[{"G", "**", "K2"}]}], "]"}], "**", "Zvar", "**", 
              RowBox[{"inv", "[", 
               RowBox[{"1", "-", 
                RowBox[{"K2", "**", "G"}]}], "]"}], "**", 
              "\[CapitalGamma]G\[Rho]"}], "\[Rule]", "Yvar32"}], ",", 
            RowBox[{
             RowBox[{"G\[Rho]\[CapitalGamma]", "**", 
              RowBox[{"inv", "[", 
               RowBox[{"1", "-", 
                RowBox[{"G", "**", "K2"}]}], "]"}], "**", "Zvar", "**", 
              RowBox[{"inv", "[", 
               RowBox[{"1", "-", 
                RowBox[{"K2", "**", "G"}]}], "]"}]}], "\[Rule]", "Yvar23"}]}],
            "}"}]}], "]"}], "&"}]}], "//", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NCReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"inv", "[", 
            RowBox[{"1", "-", 
             RowBox[{"G", "**", "K2"}]}], "]"}], "**", "Zvar", "**", 
           RowBox[{"inv", "[", 
            RowBox[{"1", "-", 
             RowBox[{"K2", "**", "G"}]}], "]"}]}], "\[Rule]", "Yvar33"}]}], 
        "]"}], "&"}]}], ")"}], "-", "part2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7473013434292316`*^9, 3.747301401816854*^9}, {
   3.747301434648143*^9, 3.747301435181233*^9}, {3.7473016932292852`*^9, 
   3.747301717291944*^9}, 
   3.7473022246578693`*^9},ExpressionUUID->"e49ac5fe-65a3-4aef-b071-\
4f5b42532473"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"part3", "+", 
   RowBox[{
    RowBox[{
     RowBox[{"NCDot", "[", 
      RowBox[{
      "Xvar", ",", "Kdfvar", ",", "OmXKIvar", ",", "Yvar", ",", "Kdfvar", ",",
        "OmXKIvar", ",", "Xvar"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", "NCExpand"}]], "Input",
 CellChangeTimes->{{3.7473017249509497`*^9, 3.747301859074585*^9}, {
  3.747302155693232*^9, 
  3.747302198616694*^9}},ExpressionUUID->"e07648e2-2eae-4df8-95aa-\
497c07de2bdc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.747301384765354*^9, {3.747301430466239*^9, 3.747301435827129*^9}, {
   3.747301699744301*^9, 3.747301718022561*^9}, {3.747301763838937*^9, 
   3.7473017969302*^9}, {3.747301849198626*^9, 3.747301859579645*^9}, {
   3.747302166947679*^9, 3.747302225682681*^9}, 3.7473068447576523`*^9, 
   3.7473068790370207`*^9, 3.747306947518139*^9, 3.747318325175741*^9, 
   3.747320243059005*^9, 3.747320799194892*^9, 3.74747183686086*^9, {
   3.7474719026640387`*^9, 3.747471922020138*^9}, 
   3.7474772217277527`*^9},ExpressionUUID->"f934d68c-3257-4553-8281-\
817f3db6c18b"]
}, Closed]],

Cell[TextData[{
 "At this stage we can define SO versions of part1, part2, part3 and thus of \
the ",
 StyleBox["W",
  FontWeight->"Bold"],
 " contribution from ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"L", ",", "3"}]], "'"}], " ", ".", " ", "Zallorder", " ", ".", 
     " ", 
     SubscriptBox["A", 
      RowBox[{"L", ",", "3"}]]}], ")"}], TraditionalForm]],ExpressionUUID->
  "58b7b347-c717-4f1a-adc2-ca5d87c31526"],
 ". Adding this to WfromCL0FSO gives our final expression for ",
 StyleBox["W",
  FontWeight->"Bold"],
 ", denoted WSO."
}], "Text",
 CellChangeTimes->{{3.7473061110356207`*^9, 
  3.747306183767205*^9}},ExpressionUUID->"4259fb04-3da5-4681-bfaf-\
440cb393c832"],

Cell[BoxData[{
 RowBox[{"SNC", "[", 
  RowBox[{"YSO", ",", "OmYXKISO", ",", "OmKXISO"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"part1SO", "=", 
   RowBox[{
    RowBox[{"XSO", "**", "KdfSO", "**", "OmXKISO", "**", "YSO"}], "+", 
    RowBox[{"YSO", "**", "KdfSO", "**", "OmXKISO", "**", "XSO"}], "+", 
    RowBox[{
    "XSO", "**", "KdfSO", "**", "OmXKISO", "**", "YSO", "**", "KdfSO", "**", 
     "OmXKISO", "**", "XSO"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"part2SO", "=", 
   RowBox[{
    RowBox[{"YSO", "**", "KdfSO", "**", "OmYXKISO", "**", "YSO"}], "+", 
    RowBox[{
    "XSO", "**", "KdfSO", "**", "OmXKISO", "**", "YSO", "**", "KdfSO", "**", 
     "OmXKISO", "**", "XSO"}], "+", 
    RowBox[{
    "XSO", "**", "KdfSO", "**", "OmXKISO", "**", "YSO", "**", "KdfSO", "**", 
     "OmYXKISO", "**", "YSO"}], "+", 
    RowBox[{
    "YSO", "**", "KdfSO", "**", "OmYXKISO", "**", "YSO", "**", "KdfSO", "**", 
     "OmXKISO", "**", "XSO"}], "+", 
    RowBox[{
    "XSO", "**", "KdfSO", "**", "OmXKISO", "**", "YSO", "**", "KdfSO", "**", 
     "OmYXKISO", "**", "YSO", "**", "KdfSO", "**", "OmXKISO", "**", 
     "XSO"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"part3SO", "=", 
   RowBox[{"-", 
    RowBox[{
    "XSO", "**", "KdfSO", "**", "OmXKISO", "**", "YSO", "**", "KdfSO", "**", 
     "OmXKISO", "**", "XSO"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"WSO", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "WfromCL0FSO", "+", "part1SO", "+", "part2SO", "+", "part3SO"}], "//",
         "\[IndentingNewLine]", "NCSimplifyRational"}], "//", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NCReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"XSO", "**", "KdfSO", "**", "OmXKISO"}], "\[Rule]", 
             RowBox[{"OmXKISO", "-", "1"}]}], ",", 
            RowBox[{
             RowBox[{"KdfSO", "**", "OmXKISO", "**", "XSO"}], "\[Rule]", 
             RowBox[{"OmKXISO", "-", "1"}]}]}], "}"}]}], "]"}], "&"}]}], "//",
       "\[IndentingNewLine]", "NCExpand"}], "//", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"NCReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"XSO", "**", "KdfSO", "**", "OmXKISO"}], "\[Rule]", 
           RowBox[{"OmXKISO", "-", "1"}]}], ",", 
          RowBox[{
           RowBox[{"KdfSO", "**", "OmXKISO", "**", "XSO"}], "\[Rule]", 
           RowBox[{"OmKXISO", "-", "1"}]}]}], "}"}]}], "]"}], "&"}]}], "//", 
    "NCExpand"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7473046015959597`*^9, 3.7473046085624523`*^9}, {
   3.74730507682257*^9, 3.747305077051791*^9}, 
   3.7473062510983143`*^9},ExpressionUUID->"23d3c40d-829b-4406-b1ea-\
0051fd5e967b"],

Cell["\<\
It is straightforward to show that this equals the right-hand side of Eq. \
(119).\
\>", "Text",
 CellChangeTimes->{{3.747306207993636*^9, 3.747306272178103*^9}, 
   3.747307279213653*^9},ExpressionUUID->"8bd92cb7-b663-4860-bf72-\
22af3fe6c05c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WSO", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"XSO", "**", "KdfSO", "**", "OmXKISO", "**", "XSO"}], "-", 
      "YSO", "+", 
      RowBox[{"OmXKISO", "**", 
       RowBox[{"(", 
        RowBox[{"YSO", "+", 
         RowBox[{"YSO", "**", "KdfSO", "**", "OmYXKISO", "**", "YSO"}]}], 
        ")"}], "**", "OmKXISO"}]}], ")"}]}], "//", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NCReplaceAll", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{"XSO", "**", "KdfSO", "**", "OmXKISO"}], "\[Rule]", 
       RowBox[{"OmXKISO", "-", "1"}]}]}], "]"}], "&"}]}], "//", 
  "\[IndentingNewLine]", "NCExpand"}]], "Input",
 CellChangeTimes->{{3.7473048280989027`*^9, 3.747304872216467*^9}, {
  3.74730499772469*^9, 3.747305007949388*^9}, {3.747305181253747*^9, 
  3.7473052270223227`*^9}},ExpressionUUID->"baf0565d-815e-4f55-9ede-\
7ac733977336"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.747304873012395*^9, {3.747304979757448*^9, 3.7473050085902243`*^9}, 
   3.74730516272606*^9, {3.747305220456848*^9, 3.74730522737708*^9}, 
   3.747306242551901*^9, 3.747306879138287*^9, 3.7473069571364527`*^9, 
   3.747318325323662*^9, 3.74732024318126*^9, 3.747320799311172*^9, 
   3.7474718369279203`*^9, {3.7474719027316513`*^9, 3.7474719220711107`*^9}, 
   3.747477221777905*^9},ExpressionUUID->"82c1d889-e678-4862-a6f6-\
51dab090d3e0"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (120)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 3.745127023574284*^9, 
   3.7451272344573917`*^9, 3.745127621172656*^9, {3.7451277083961678`*^9, 
   3.745127729923407*^9}, {3.745128069625655*^9, 3.745128070056313*^9}, {
   3.745128113692128*^9, 3.745128114114959*^9}, {3.745128260384552*^9, 
   3.745128290265086*^9}, {3.745128403676326*^9, 3.745128405184369*^9}, 
   3.7451285557023563`*^9, 3.745130337824995*^9, {3.745132291049938*^9, 
   3.7451322966646023`*^9}, 3.7451450400755863`*^9, {3.7472967192599382`*^9, 
   3.747296719834045*^9}, {3.747306423515502*^9, 
   3.74730642384975*^9}},ExpressionUUID->"9dca65ae-5812-4be9-b4c7-\
2e8328710966"],

Cell["\<\
Here we define various versions of WSO, ultimately proving Eq. (120). Note \
that WSOv2 is taken from the result above.\
\>", "Text",
 CellChangeTimes->{{3.74730653026453*^9, 
  3.747306565072817*^9}},ExpressionUUID->"34c039ef-fd95-4fe4-a3ef-\
cdf1bbe8f02d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"WSOv2", "=", 
   RowBox[{
    RowBox[{"XSO", "**", "KdfSO", "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"XSO", "**", "KdfSO"}]}], "]"}], "**", "XSO"}], "+", 
    RowBox[{
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"XSO", "**", "KdfSO"}]}], "]"}], "**", 
     RowBox[{"(", 
      RowBox[{"YSO", "+", 
       RowBox[{"YSO", "**", "KdfSO", "**", 
        RowBox[{"inv", "[", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"YSO", "+", "XSO"}], ")"}], "**", "KdfSO"}]}], "]"}], "**",
         "YSO"}]}], ")"}], "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"KdfSO", "**", "XSO"}]}], "]"}]}], "-", "YSO"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"WSOv2", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"XSO", "**", "KdfSO", "**", "XSO", "**", 
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"KdfSO", "**", "XSO"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"XSO", "+", "YSO"}], ")"}], "**", "KdfSO"}]}], "]"}], "**", 
      "YSO", "**", 
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"KdfSO", "**", "XSO"}]}], "]"}]}], "-", "YSO"}], ")"}]}], "//",
   "\[IndentingNewLine]", "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.745145341673842*^9, 3.745145361653863*^9}, {
   3.7451455657353163`*^9, 3.745145581142981*^9}, 3.745145821620962*^9, {
   3.7452154641752977`*^9, 3.7452154739519*^9}, 3.7473063327259893`*^9, {
   3.747306437096243*^9, 
   3.747306448494176*^9}},ExpressionUUID->"38f67ea3-2171-48d8-af71-\
af012a9057fd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.745145330059896*^9, {3.7451457096806307`*^9, 3.745145736828924*^9}, 
   3.745145771396225*^9, 3.745145823419999*^9, 3.7451459177290773`*^9, 
   3.74521547739338*^9, {3.747306443156294*^9, 3.747306449109989*^9}, {
   3.747306552561639*^9, 3.7473065931363277`*^9}, 3.747306879225885*^9, 
   3.7473069685155888`*^9, 3.747318325444419*^9, 3.747320243287825*^9, 
   3.747320799416712*^9, 3.747471836961011*^9, {3.747471902781394*^9, 
   3.747471922103647*^9}, 
   3.747477221811159*^9},ExpressionUUID->"a0df8892-0f7e-4940-8b6f-\
35cf7fc07c48"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"WSOv3", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"XSO", "**", "KdfSO", "**", "XSO", "**", 
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"KdfSO", "**", "XSO"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"XSO", "+", "YSO"}], ")"}], "**", "KdfSO"}]}], "]"}], "**", 
      "YSO", "**", 
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"KdfSO", "**", "XSO"}]}], "]"}]}], "-", "YSO"}], ")"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WSOv3", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"XSO", "**", "KdfSO", "**", "XSO"}], "+", 
      RowBox[{
       RowBox[{"inv", "[", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"XSO", "+", "YSO"}], ")"}], "**", "KdfSO"}]}], "]"}], "**",
        "YSO"}], "-", 
      RowBox[{"YSO", "**", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"KdfSO", "**", "XSO"}]}], ")"}]}]}], ")"}], "**", 
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"KdfSO", "**", "XSO"}]}], "]"}]}]}], "//", 
  "\[IndentingNewLine]", "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.747306465495607*^9, 3.747306468231879*^9}, 
   3.74730655037049*^9, {3.747306583775989*^9, 
   3.747306590070573*^9}},ExpressionUUID->"067d2221-ceec-402e-8102-\
9ace3f9cbcd6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.747306585570057*^9, 3.747306594253405*^9}, 
   3.747306879307288*^9, 3.7473069693967257`*^9, 3.747318325562663*^9, 
   3.747320243386651*^9, 3.747320799514164*^9, 3.7474718369938297`*^9, {
   3.7474719028314*^9, 3.747471922137498*^9}, 
   3.747477221843938*^9},ExpressionUUID->"28ef1d9b-e164-4b6f-949a-\
8887194d06f6"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"WSOv4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"XSO", "**", "KdfSO", "**", "XSO"}], "+", 
      RowBox[{
       RowBox[{"inv", "[", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"XSO", "+", "YSO"}], ")"}], "**", "KdfSO"}]}], "]"}], "**",
        "YSO"}], "-", 
      RowBox[{"YSO", "**", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"KdfSO", "**", "XSO"}]}], ")"}]}]}], ")"}], "**", 
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"KdfSO", "**", "XSO"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mult1", "=", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"KdfSO", "**", "XSO"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"WSOv4", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"XSO", "+", "YSO"}], ")"}], "**", "KdfSO", "**", 
       RowBox[{"inv", "[", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"XSO", "+", "YSO"}], ")"}], "**", "KdfSO"}]}], "]"}], "**", 
       RowBox[{"(", 
        RowBox[{"XSO", "+", "YSO"}], ")"}]}], ")"}]}], ")"}], "**", "mult1"}],
   "//", "\[IndentingNewLine]", "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.747306487217289*^9, 3.747306504706381*^9}, {
  3.747306603197631*^9, 
  3.747306605358823*^9}},ExpressionUUID->"10b46798-b5cc-44e0-958b-\
1f63b0ab6426"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7473066057479773`*^9, 3.747306879390744*^9, 3.747306970099804*^9, 
   3.747318325697695*^9, 3.747320243483761*^9, 3.7473207996147203`*^9, 
   3.7474718370279922`*^9, {3.747471902880993*^9, 3.747471922170074*^9}, 
   3.74747722191121*^9},ExpressionUUID->"7c19c6e9-5b07-4006-8da6-\
a5cdc0c96804"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations of Appendix B2", "Chapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, 3.745065511048986*^9, {
   3.745065705154805*^9, 3.745065705217525*^9}, {3.7450657926478357`*^9, 
   3.745065792689065*^9}, {3.745065847851716*^9, 3.745065847884178*^9}, {
   3.7450667103049793`*^9, 3.7450667103481073`*^9}, {3.745067593402465*^9, 
   3.745067598681315*^9}, 3.745075995166133*^9, {3.747320430221434*^9, 
   3.747320436587462*^9}},ExpressionUUID->"89ae4384-2a1f-4362-ad99-\
f80348337e7b"],

Cell[CellGroupData[{

Cell["Eq. (B15)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 3.745127023574284*^9, 
   3.7451272344573917`*^9, 3.745127621172656*^9, {3.7451277083961678`*^9, 
   3.745127729923407*^9}, {3.745128069625655*^9, 3.745128070056313*^9}, {
   3.745128113692128*^9, 3.745128114114959*^9}, {3.745128260384552*^9, 
   3.745128290265086*^9}, {3.745128403676326*^9, 3.745128405184369*^9}, 
   3.7451285557023563`*^9, 3.745130337824995*^9, {3.745132291049938*^9, 
   3.7451322966646023`*^9}, 3.7451450400755863`*^9, 3.7451458447018557`*^9, 
   3.745215702842999*^9, {3.745216004032139*^9, 3.745216005527979*^9}, {
   3.747307435505599*^9, 3.747307435929483*^9}, {3.747320451373829*^9, 
   3.747320452187971*^9}, {3.747472569997637*^9, 
   3.747472570060719*^9}},ExpressionUUID->"d794a4ce-6626-4989-bf4a-\
27542e23e266"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "mult1", "]"}], "\n", 
 RowBox[{"SNC", "[", 
  RowBox[{"KLslash33", ",", "mult1"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"KL33UU", "=", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"KLslash33", "**", "G"}], "-", 
      RowBox[{"K2", "**", "G"}]}], "]"}], "**", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"K2", "**", "G", "**", "K2"}], "+", 
      RowBox[{"KLslash33", "**", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"G", "**", "K2"}]}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rule1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"G", "**", 
         RowBox[{"inv", "[", 
          RowBox[{"1", "-", 
           RowBox[{"K2", "**", "G"}]}], "]"}], "**", "KLslash33"}]}], "]"}], "**", 
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"G", "**", "K2"}]}], "]"}]}], "\[Rule]", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"G", "**", "K2"}], "-", 
       RowBox[{"G", "**", "KLslash33"}]}], "]"}]}], " ", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"K2", "**", "G"}]}], "]"}], "**", "KLslash33", "**", 
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"G", "**", "K2"}], "-", 
        RowBox[{"G", "**", "KLslash33"}]}], "]"}]}], "\[Rule]", 
     RowBox[{
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"K2", "**", "G"}], "-", 
        RowBox[{"KLslash33", "**", "G"}]}], "]"}], "**", "KLslash33", "**", 
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"G", "**", "K2"}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"K2", "**", "G"}], "-", 
      RowBox[{"KLslash33", "**", "G"}]}], "\[Rule]", "mult1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule4", "=", 
   RowBox[{"{", 
    RowBox[{"mult1", "\[Rule]", 
     RowBox[{"1", "-", 
      RowBox[{"K2", "**", "G"}], "-", 
      RowBox[{"KLslash33", "**", "G"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"mult1", "**", 
           RowBox[{"(", 
            RowBox[{"KL33UU", "-", 
             RowBox[{"(", 
              RowBox[{"KL330", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"TT", "**", "G"}]}], ")"}], "**", "KLslash33", "**", 
                RowBox[{"inv", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"GK", "**", "KLslash33"}]}], "]"}], "**", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"G", "**", "TT"}]}], ")"}]}]}], ")"}]}], ")"}]}], "//",
           "\[IndentingNewLine]", "NCSimplifyRational"}], "//", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"NCReplaceAll", "[", 
           RowBox[{"#", ",", "rule1"}], "]"}], "&"}]}], "//", 
        "\[IndentingNewLine]", "NCSimplifyRational"}], "//", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NCReplaceAll", "[", 
         RowBox[{"#", ",", "rule2"}], "]"}], "&"}]}], "//", 
      "\[IndentingNewLine]", "NCSimplifyRational"}], "//", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"NCReplaceAll", "[", 
       RowBox[{"#", ",", "rule3"}], "]"}], "&"}]}], "//", 
    "\[IndentingNewLine]", "NCSimplifyRational"}], "//", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NCReplaceAll", "[", 
     RowBox[{"#", ",", "rule4"}], "]"}], "&"}]}], "//", "\[IndentingNewLine]",
   "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.747473851223116*^9, 3.7474738818747673`*^9}, {
  3.74747716417682*^9, 3.7474771707146797`*^9}, {3.747477202312049*^9, 
  3.747477202808618*^9}},ExpressionUUID->"66f2fe5f-3bb8-452a-b7e4-\
88753929d210"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.747320739704238*^9, 3.747320829300761*^9, {3.747320958782756*^9, 
   3.747320965050178*^9}, 3.747321587344513*^9, 3.747321684193334*^9, 
   3.747471838110611*^9, 3.747472596346609*^9, {3.747473000977306*^9, 
   3.747473010825848*^9}, 3.7474731316639233`*^9, 3.747473279255164*^9, 
   3.747473505268272*^9, {3.7474735687051*^9, 3.7474735854048843`*^9}, {
   3.74747362619595*^9, 3.747473662664637*^9}, {3.7474737249333553`*^9, 
   3.747473754664977*^9}, {3.747473801120715*^9, 3.747473833663743*^9}, {
   3.747473866613491*^9, 3.747473883102858*^9}, 
   3.747477221977647*^9},ExpressionUUID->"bcb25da4-11b4-4e6d-b5ce-\
0e91842040fa"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (B18)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 3.745127023574284*^9, 
   3.7451272344573917`*^9, 3.745127621172656*^9, {3.7451277083961678`*^9, 
   3.745127729923407*^9}, {3.745128069625655*^9, 3.745128070056313*^9}, {
   3.745128113692128*^9, 3.745128114114959*^9}, {3.745128260384552*^9, 
   3.745128290265086*^9}, {3.745128403676326*^9, 3.745128405184369*^9}, 
   3.7451285557023563`*^9, 3.745130337824995*^9, {3.745132291049938*^9, 
   3.7451322966646023`*^9}, 3.7451450400755863`*^9, 3.7451458447018557`*^9, 
   3.745215702842999*^9, {3.745216004032139*^9, 3.745216005527979*^9}, {
   3.747307435505599*^9, 3.747307435929483*^9}, {3.747320451373829*^9, 
   3.747320452187971*^9}, {3.747472569997637*^9, 3.747472570060719*^9}, {
   3.7474751284882917`*^9, 
   3.747475128567397*^9}},ExpressionUUID->"9e0dd572-a7b8-4d11-9bf4-\
71a2851ab2c8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"KL33final", "=", 
   RowBox[{"(", 
    RowBox[{"KL330", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"TT", "**", "G"}]}], ")"}], "**", "KLslash33", "**", 
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"GK", "**", "KLslash33"}]}], "]"}], "**", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", "**", "TT"}]}], ")"}]}]}], ")"}]}], ";"}], "\n", 
 RowBox[{"SNC", "[", "KLslash23", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"KLslash23", "**", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"G", "**", "K2"}], "+", 
      RowBox[{"G", "**", "KL33final"}]}], ")"}]}], "-", 
   RowBox[{"KLslash23", "**", 
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"GK", "**", "KLslash33"}]}], "]"}], "**", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"G", "**", "TT"}]}], ")"}]}]}], "//", "\[IndentingNewLine]", 
  "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.747474145013378*^9, 3.747474149804716*^9}, {
  3.7474742075255413`*^9, 3.747474211147463*^9}, {3.747475175656705*^9, 
  3.747475182742828*^9}},ExpressionUUID->"e491dde9-9161-412e-aeac-\
e31f63d80c7e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.747474243772147*^9, 3.747475100892764*^9, {3.747475177400531*^9, 
   3.747475187883127*^9}, 
   3.747477222043982*^9},ExpressionUUID->"e9f26cb8-f7ba-49a5-b561-\
fb298a84b552"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (B19)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 3.745127023574284*^9, 
   3.7451272344573917`*^9, 3.745127621172656*^9, {3.7451277083961678`*^9, 
   3.745127729923407*^9}, {3.745128069625655*^9, 3.745128070056313*^9}, {
   3.745128113692128*^9, 3.745128114114959*^9}, {3.745128260384552*^9, 
   3.745128290265086*^9}, {3.745128403676326*^9, 3.745128405184369*^9}, 
   3.7451285557023563`*^9, 3.745130337824995*^9, {3.745132291049938*^9, 
   3.7451322966646023`*^9}, 3.7451450400755863`*^9, 3.7451458447018557`*^9, 
   3.745215702842999*^9, {3.745216004032139*^9, 3.745216005527979*^9}, {
   3.747307435505599*^9, 3.747307435929483*^9}, {3.747320451373829*^9, 
   3.747320452187971*^9}, {3.747472569997637*^9, 3.747472570060719*^9}, {
   3.7474751284882917`*^9, 3.747475128567397*^9}, {3.7474752246316633`*^9, 
   3.747475224710802*^9}},ExpressionUUID->"6347f579-1fcc-435f-9d9a-\
5d5d11df8bca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SNC", "[", "KLslash32", "]"}], "\n", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"K2", "**", "G"}], "+", 
       RowBox[{"KL33final", "**", "G"}]}], ")"}], "**", "KLslash32"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"TT", "**", "G"}]}], ")"}], "**", 
     RowBox[{"inv", "[", 
      RowBox[{"1", "-", 
       RowBox[{"KLslash33", "**", "GK"}]}], "]"}], "**", "KLslash32"}]}], "//",
    "\[IndentingNewLine]", "NCSimplifyRational"}]}]}], "Input",
 CellChangeTimes->{{3.747474145013378*^9, 3.747474149804716*^9}, {
  3.7474742075255413`*^9, 3.747474211147463*^9}, {3.747475175656705*^9, 
  3.747475182742828*^9}, {3.7474752386561117`*^9, 3.747475308414606*^9}, {
  3.7474753452479267`*^9, 
  3.747475345694234*^9}},ExpressionUUID->"991b0783-8321-4d34-b238-\
eda38ce6145e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.747474243772147*^9, 3.747475100892764*^9, {3.747475177400531*^9, 
   3.747475187883127*^9}, 3.747475308985887*^9, 3.7474753465483007`*^9, 
   3.7474772221454687`*^9},ExpressionUUID->"10c1b064-e37c-4893-8cef-\
aea8928c89cd"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eq. (B21)", "Subchapter",
 CellChangeTimes->{{3.745060438284215*^9, 3.745060451682662*^9}, {
   3.7450605633725643`*^9, 3.745060568811504*^9}, {3.745081217983206*^9, 
   3.745081218469551*^9}, {3.745085496111767*^9, 3.745085496943766*^9}, {
   3.7450855647215433`*^9, 3.745085565512753*^9}, {3.745085909490189*^9, 
   3.7450859112729187`*^9}, {3.7451204548457813`*^9, 3.7451204555243883`*^9}, 
   3.7451206426821012`*^9, 3.745121717514043*^9, 3.745127023574284*^9, 
   3.7451272344573917`*^9, 3.745127621172656*^9, {3.7451277083961678`*^9, 
   3.745127729923407*^9}, {3.745128069625655*^9, 3.745128070056313*^9}, {
   3.745128113692128*^9, 3.745128114114959*^9}, {3.745128260384552*^9, 
   3.745128290265086*^9}, {3.745128403676326*^9, 3.745128405184369*^9}, 
   3.7451285557023563`*^9, 3.745130337824995*^9, {3.745132291049938*^9, 
   3.7451322966646023`*^9}, 3.7451450400755863`*^9, 3.7451458447018557`*^9, 
   3.745215702842999*^9, {3.745216004032139*^9, 3.745216005527979*^9}, {
   3.747307435505599*^9, 3.747307435929483*^9}, {3.747320451373829*^9, 
   3.747320452187971*^9}, {3.747472569997637*^9, 3.747472570060719*^9}, {
   3.7474751284882917`*^9, 3.747475128567397*^9}, {3.7474752246316633`*^9, 
   3.747475224710802*^9}, {3.7474754484854517`*^9, 
   3.747475448573433*^9}},ExpressionUUID->"b9507feb-4ddc-4e84-a1e1-\
860e4b28bbe6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"KL32final", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"TT", "**", "G"}]}], ")"}], "**", 
    RowBox[{"inv", "[", 
     RowBox[{"1", "-", 
      RowBox[{"KLslash33", "**", "GK"}]}], "]"}], "**", "KLslash32"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"SNC", "[", "KLslash22", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"KLslash23", "**", "G", "**", "KL32final"}], "+", "KLslash22", "-", 
   RowBox[{"(", 
    RowBox[{"KLslash22", "+", 
     RowBox[{"KLslash23", "**", "GK", "**", 
      RowBox[{"inv", "[", 
       RowBox[{"1", "-", 
        RowBox[{"KLslash33", "**", "GK"}]}], "]"}], "**", "KLslash32"}]}], 
    ")"}]}], "//", "NCSimplifyRational"}]}], "Input",
 CellChangeTimes->{{3.747475353323483*^9, 3.747475366239065*^9}, {
  3.747475527078188*^9, 
  3.747475544357271*^9}},ExpressionUUID->"b12133b1-a14c-4be9-b48c-\
f44793fea44f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7474755322399693`*^9, 3.747475545698698*^9}, 
   3.747477222245179*^9},ExpressionUUID->"63152a13-913f-46e4-b9fa-\
53fa7393cb51"]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1278, 709},
WindowMargins->{{634, Automatic}, {Automatic, 166}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 18, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 258, 4, 92, "Title", "ExpressionUUID" -> \
"07e9c389-7290-4d2b-9492-28d156ab9bca"],
Cell[841, 28, 968, 17, 182, "Text", "ExpressionUUID" -> \
"45d6a284-0c27-440f-91cf-762e65a5c65c"],
Cell[CellGroupData[{
Cell[1834, 49, 160, 3, 65, "Chapter", "ExpressionUUID" -> \
"9a27b3f6-4b66-48a0-8d76-29696b382c32"],
Cell[CellGroupData[{
Cell[2019, 56, 164, 3, 63, "Subchapter", "ExpressionUUID" -> \
"938063b6-0573-4bfa-be51-d8972eb2944d"],
Cell[2186, 61, 333, 7, 30, "Text", "ExpressionUUID" -> \
"7a8613d0-9e4c-43bc-a51f-d42cdde548d5"],
Cell[2522, 70, 550, 12, 32, "Input", "ExpressionUUID" -> \
"7d7e4afe-3a6a-4bdb-addc-dd56f11901b1"],
Cell[3075, 84, 246, 4, 30, "Text", "ExpressionUUID" -> \
"0ceeb31d-53ba-4586-a4b2-2d1b691f57c3"],
Cell[CellGroupData[{
Cell[3346, 92, 198, 4, 32, "Input", "ExpressionUUID" -> \
"277e5167-4721-4433-98c3-6769956fbb81"],
Cell[CellGroupData[{
Cell[3569, 100, 246, 4, 24, "Print", "ExpressionUUID" -> \
"75a51ab7-08ab-4d5f-95d0-f60dbeec1890"],
Cell[3818, 106, 337, 7, 24, "Print", "ExpressionUUID" -> \
"d9de4234-f238-4d48-aeb2-6e1b57ba9b7c"],
Cell[4158, 115, 243, 4, 24, "Print", "ExpressionUUID" -> \
"c2179ea1-d50e-4367-b232-ac3bb7e11538"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[4450, 125, 179, 4, 32, "Input", "ExpressionUUID" -> \
"6ea7c160-3304-455e-929e-21af0ec40697"],
Cell[4632, 131, 1352, 51, 806, "Print", "ExpressionUUID" -> \
"e5ee9f32-a0f2-46b6-9dd7-9da590fc1ea6"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[6033, 188, 228, 4, 47, "Subchapter", "ExpressionUUID" -> \
"3ddf08ac-e591-4061-b921-322b2180f7f5"],
Cell[6264, 194, 2094, 55, 57, "Text", "ExpressionUUID" -> \
"dc62194c-5301-49a9-825b-0e3e1a503dec"],
Cell[8361, 251, 3162, 48, 54, "Input", "ExpressionUUID" -> \
"ffcba99b-ddad-4986-af5c-330208271083"],
Cell[11526, 301, 2064, 64, 53, "Text", "ExpressionUUID" -> \
"0954469b-90ab-4b94-9b51-bf2c69569149"],
Cell[13593, 367, 764, 15, 54, "Input", "ExpressionUUID" -> \
"d8b606dc-24cb-4a1b-9de3-53bfe0158516"],
Cell[14360, 384, 475, 9, 30, "Text", "ExpressionUUID" -> \
"e79d5038-ac32-4794-bb80-b3d55f602a5f"],
Cell[14838, 395, 565, 13, 54, "Input", "ExpressionUUID" -> \
"88bc636c-fb32-46f9-912a-4de3abe1a0e5"]
}, Closed]],
Cell[CellGroupData[{
Cell[15440, 413, 387, 6, 47, "Subchapter", "ExpressionUUID" -> \
"03003fb1-8b4a-426b-85ea-ae141e721f7f"],
Cell[CellGroupData[{
Cell[15852, 423, 1510, 44, 38, "Subsubsection", "ExpressionUUID" -> \
"9779602f-716b-4ecc-8ca2-484797a81842"],
Cell[17365, 469, 247, 6, 30, "Text", "ExpressionUUID" -> \
"f7e9b7e7-5f2c-439a-afa3-b2ebe87d81b7"],
Cell[17615, 477, 4900, 130, 184, "Input", "ExpressionUUID" -> \
"b2021424-382f-49d1-97d8-c8a310ac5783"]
}, Closed]],
Cell[CellGroupData[{
Cell[22552, 612, 2218, 77, 38, "Subsubsection", "ExpressionUUID" -> \
"70e0813d-fb92-41f3-8888-e8ed6b9d51d7"],
Cell[24773, 691, 2129, 77, 55, "Text", "ExpressionUUID" -> \
"2cf25f4a-731f-4475-a4a5-029200054ed6"],
Cell[26905, 770, 248, 4, 30, "Text", "ExpressionUUID" -> \
"c8da58c3-2412-4be8-b270-92350e74c0db"],
Cell[27156, 776, 3917, 126, 397, "Input", "ExpressionUUID" -> \
"48ecf7c3-ed9f-4cf0-bb14-0c2b62420d64"],
Cell[31076, 904, 418, 13, 34, "Text", "ExpressionUUID" -> \
"57da1d51-ca7e-4606-aa18-7d8238dce086"],
Cell[31497, 919, 345, 9, 32, "Input", "ExpressionUUID" -> \
"ba12ab98-70a2-45ff-9ef4-3c9918457f4d"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31903, 935, 494, 7, 65, "Chapter", "ExpressionUUID" -> \
"6a1c7c79-f00e-4396-90bc-30d93067af0c"],
Cell[CellGroupData[{
Cell[32422, 946, 207, 4, 63, "Subchapter", "ExpressionUUID" -> \
"9bb06c80-9bf6-49d1-953b-53ff0527ec67"],
Cell[32632, 952, 587, 18, 31, "Text", "ExpressionUUID" -> \
"8c65b1fd-77d3-41dc-abd1-f30910770313"],
Cell[CellGroupData[{
Cell[33244, 974, 1553, 43, 180, "Input", "ExpressionUUID" -> \
"59ed4159-8abe-4174-b5b9-3126199c6d43"],
Cell[34800, 1019, 802, 16, 32, "Output", "ExpressionUUID" -> \
"1c44e933-8db3-4d78-a32b-2150ba379097"]
}, Closed]],
Cell[CellGroupData[{
Cell[35639, 1040, 283, 8, 32, "Input", "ExpressionUUID" -> \
"8770beb5-dfa9-4763-a88a-8c1b81a73e84"],
Cell[35925, 1050, 954, 22, 36, "Output", "ExpressionUUID" -> \
"dbbfa6f9-1ae8-4af1-a6ec-0ae1e915bb3b"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[36928, 1078, 231, 4, 47, "Subchapter", "ExpressionUUID" -> \
"f0713b0d-ab4d-4b25-b1c1-67b18c6fb3d7"],
Cell[CellGroupData[{
Cell[37184, 1086, 738, 19, 32, "Input", "ExpressionUUID" -> \
"e99f1c92-2c6f-4bb7-bbdf-14dab40a82cb"],
Cell[37925, 1107, 724, 11, 32, "Output", "ExpressionUUID" -> \
"fea191a2-d3b6-48e8-b5b1-edf26ca3afc4"]
}, Closed]],
Cell[38664, 1121, 478, 13, 32, "Input", "ExpressionUUID" -> \
"4faa9209-b74c-47ee-8f1b-066cc54ed60f"]
}, Closed]],
Cell[CellGroupData[{
Cell[39179, 1139, 281, 5, 47, "Subchapter", "ExpressionUUID" -> \
"70d30011-47f7-4fb8-b8f1-848d08618df1"],
Cell[CellGroupData[{
Cell[39485, 1148, 789, 20, 32, "Input", "ExpressionUUID" -> \
"ba12b80a-e028-460d-80fc-f7ea5958536d"],
Cell[40277, 1170, 797, 12, 32, "Output", "ExpressionUUID" -> \
"c0adcf85-36e1-44e3-8229-54ddd4b40aa6"]
}, Closed]],
Cell[41089, 1185, 479, 14, 32, "Input", "ExpressionUUID" -> \
"34fe7221-c18b-407a-a47b-86a5912836ca"]
}, Closed]],
Cell[CellGroupData[{
Cell[41605, 1204, 329, 5, 47, "Subchapter", "ExpressionUUID" -> \
"e2f91c9a-1624-4cc1-92f3-c4ad5b36935a"],
Cell[CellGroupData[{
Cell[41959, 1213, 388, 7, 32, "Input", "ExpressionUUID" -> \
"03f26f43-e576-4b2d-b917-69f6a90ca5e7"],
Cell[42350, 1222, 811, 12, 32, "Output", "ExpressionUUID" -> \
"5f5f24df-f17d-446a-a8ea-f8fef76210dc"]
}, Closed]],
Cell[43176, 1237, 262, 6, 32, "Input", "ExpressionUUID" -> \
"d09f2c78-e0c3-4ee6-bcbf-3ee62f6ead5e"]
}, Closed]],
Cell[CellGroupData[{
Cell[43475, 1248, 379, 6, 47, "Subchapter", "ExpressionUUID" -> \
"e4209290-0b87-4796-872e-3902fdf339f8"],
Cell[CellGroupData[{
Cell[43879, 1258, 2803, 58, 138, "Input", "ExpressionUUID" -> \
"07b4f562-f63e-4e01-a126-069f899cf94c"],
Cell[46685, 1318, 801, 13, 32, "Output", "ExpressionUUID" -> \
"d75ad17d-2b40-4344-bf15-ad2e10f12e83"]
}, Closed]],
Cell[47501, 1334, 1124, 30, 54, "Input", "ExpressionUUID" -> \
"cc67aeee-def5-4571-8903-621097eb0ff1"]
}, Closed]],
Cell[CellGroupData[{
Cell[48662, 1369, 489, 7, 47, "Subchapter", "ExpressionUUID" -> \
"9f8a524f-d59f-42d9-a961-5028a4a9905b"],
Cell[49154, 1378, 544, 16, 32, "Text", "ExpressionUUID" -> \
"ce5a1c2c-70f2-488e-9c56-a5fc777a5a1e"],
Cell[49701, 1396, 326, 8, 50, "Input", "ExpressionUUID" -> \
"ffc6ff68-b561-4c24-8070-98f3c35de965"],
Cell[50030, 1406, 388, 7, 30, "Text", "ExpressionUUID" -> \
"c042bcc1-8928-4e20-b5c4-82a2482d409e"],
Cell[CellGroupData[{
Cell[50443, 1417, 4460, 104, 155, "Input", "ExpressionUUID" -> \
"0b1cb6ca-4e10-4e50-a182-9b03c19123a4"],
Cell[54906, 1523, 843, 13, 32, "Output", "ExpressionUUID" -> \
"c7bd443d-a934-4c07-966f-ff25c9520299"]
}, Closed]],
Cell[55764, 1539, 1290, 48, 50, "Text", "ExpressionUUID" -> \
"4cd7cb10-22b1-481a-b735-834548b3de4d"],
Cell[CellGroupData[{
Cell[57079, 1591, 4592, 142, 425, "Input", "ExpressionUUID" -> \
"e9ae84eb-1fc8-4911-8ab5-a06be60c931b"],
Cell[61674, 1735, 635, 10, 32, "Output", "ExpressionUUID" -> \
"b2e9a96e-f6f1-4a5a-acf8-f914bd49646d"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[62358, 1751, 481, 7, 47, "Subchapter", "ExpressionUUID" -> \
"d4856b64-63a7-4991-a9c3-60f4728b2c62"],
Cell[CellGroupData[{
Cell[62864, 1762, 1973, 61, 178, "Input", "ExpressionUUID" -> \
"3a3b75fc-db68-4551-9a79-4f342299301f"],
Cell[64840, 1825, 605, 9, 32, "Output", "ExpressionUUID" -> \
"dd04dd36-5068-4b43-bc0f-8689fcb4762c"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[65494, 1840, 533, 8, 47, "Subchapter", "ExpressionUUID" -> \
"68742c2f-34da-4cd9-8c4c-7f7a3e7802fc"],
Cell[CellGroupData[{
Cell[66052, 1852, 1366, 40, 96, "Input", "ExpressionUUID" -> \
"731f3f43-77ae-4bcd-bc39-dfc1706d4cad"],
Cell[67421, 1894, 628, 10, 32, "Output", "ExpressionUUID" -> \
"5fb32d94-85f7-474e-a1d5-cd38455a51a3"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[68098, 1910, 583, 9, 47, "Subchapter", "ExpressionUUID" -> \
"aa8db38d-a807-4317-8ab9-77c88b5c0b81"],
Cell[CellGroupData[{
Cell[68706, 1923, 2404, 70, 180, "Input", "ExpressionUUID" -> \
"8ad8f375-9b70-4979-a9b3-79eb424181c6"],
Cell[71113, 1995, 654, 11, 32, "Output", "ExpressionUUID" -> \
"c3962c4b-e0f3-40b0-aaa6-63d4a085ce4f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[71816, 2012, 631, 9, 47, "Subchapter", "ExpressionUUID" -> \
"15e8d8cd-6560-4b91-966b-3e33056b971d"],
Cell[CellGroupData[{
Cell[72472, 2025, 1724, 46, 96, "Input", "ExpressionUUID" -> \
"aebd6cbd-dcd4-4760-a151-2c29ee066a8f"],
Cell[74199, 2073, 800, 13, 32, "Output", "ExpressionUUID" -> \
"bff8dafc-bc75-4efb-b069-99d24485ba39"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[75048, 2092, 681, 10, 47, "Subchapter", "ExpressionUUID" -> \
"b6321789-96db-4720-8a45-64fede3b4b7a"],
Cell[75732, 2104, 976, 37, 32, "Text", "ExpressionUUID" -> \
"7b33d2ab-dab7-4146-9495-ed3acaf75224"],
Cell[CellGroupData[{
Cell[76733, 2145, 4537, 132, 306, "Input", "ExpressionUUID" -> \
"45c4d595-c21f-4a87-99c2-6c7fffe29ac1"],
Cell[81273, 2279, 860, 13, 32, "Output", "ExpressionUUID" -> \
"9d345dfd-53c3-4f17-8c36-d4142d7fec14"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82194, 2299, 520, 8, 65, "Chapter", "ExpressionUUID" -> \
"dd0b7cbd-ead8-4d0d-8894-a103e005a737"],
Cell[CellGroupData[{
Cell[82739, 2311, 254, 4, 63, "Subchapter", "ExpressionUUID" -> \
"ab83147b-2069-4dc4-ad77-cd04f42a047d"],
Cell[CellGroupData[{
Cell[83018, 2319, 2463, 69, 117, "Input", "ExpressionUUID" -> \
"aacccf68-eeeb-4fc5-ac2e-6c4d37c9f1bf"],
Cell[85484, 2390, 633, 10, 32, "Output", "ExpressionUUID" -> \
"25bec9e0-1ca4-43b3-922b-2d5a3de10808"]
}, Closed]],
Cell[86132, 2403, 1413, 40, 54, "Input", "ExpressionUUID" -> \
"af8bfbfa-1c81-4c0b-8599-fe60ecdd9bca"]
}, Closed]],
Cell[CellGroupData[{
Cell[87582, 2448, 303, 5, 47, "Subchapter", "ExpressionUUID" -> \
"d10bcfc3-194a-4c71-80c0-168a6d257ed1"],
Cell[CellGroupData[{
Cell[87910, 2457, 1402, 41, 70, "Input", "ExpressionUUID" -> \
"3f2eeafb-f0a2-4e15-b774-f4f3306ed7e2"],
Cell[89315, 2500, 623, 10, 32, "Output", "ExpressionUUID" -> \
"a47e183f-4ee7-4d92-b9d0-41d5b0e68d2a"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[89987, 2516, 354, 6, 47, "Subchapter", "ExpressionUUID" -> \
"ea0b01c1-4695-4210-be36-7f3f86c198a8"],
Cell[CellGroupData[{
Cell[90366, 2526, 871, 26, 47, "Input", "ExpressionUUID" -> \
"7c0f816c-d95b-4eda-aada-26c50c1c2b33"],
Cell[91240, 2554, 828, 16, 32, "Output", "ExpressionUUID" -> \
"f4e49c3d-4004-4e7d-b3a5-25d18bb1ce54"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[92117, 2576, 402, 6, 47, "Subchapter", "ExpressionUUID" -> \
"3f8478a0-1517-423a-ba5d-354f1d4a3ce2"],
Cell[CellGroupData[{
Cell[92544, 2586, 3122, 92, 121, "Input", "ExpressionUUID" -> \
"145368bf-55e9-42f9-a159-4407be3ac6cc"],
Cell[95669, 2680, 823, 14, 32, "Output", "ExpressionUUID" -> \
"1a0ee978-b2d0-49fc-9898-21b20cf6f2b1"],
Cell[96495, 2696, 847, 15, 32, "Output", "ExpressionUUID" -> \
"9ace4d7d-179d-47d5-8739-37d523cfcf19"]
}, Closed]],
Cell[97357, 2714, 2166, 62, 99, "Input", "ExpressionUUID" -> \
"8fd8255e-e740-4c32-8cde-f256bbc7dda0"]
}, Closed]],
Cell[CellGroupData[{
Cell[99560, 2781, 455, 7, 47, "Subchapter", "ExpressionUUID" -> \
"c2d20355-6dad-4ce3-84f1-a3a74e93e2cc"],
Cell[CellGroupData[{
Cell[100040, 2792, 1163, 33, 54, "Input", "ExpressionUUID" -> \
"fed404a6-25b4-458e-8509-981304a30624"],
Cell[101206, 2827, 535, 8, 32, "Output", "ExpressionUUID" -> \
"e317d1d1-5ac5-4d6a-adc1-efc707665cc9"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[101790, 2841, 484, 7, 47, "Subchapter", "ExpressionUUID" -> \
"21cb48fe-3e9d-4201-908d-64ba7674dcd6"],
Cell[CellGroupData[{
Cell[102299, 2852, 3146, 81, 175, "Input", "ExpressionUUID" -> \
"aea6175f-6fcc-4370-b535-320ae7320bb3"],
Cell[105448, 2935, 961, 14, 32, "Output", "ExpressionUUID" -> \
"cdbdb798-88df-4c60-9db4-a8c0f961bd02"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[106458, 2955, 510, 8, 47, "Subchapter", "ExpressionUUID" -> \
"534c442d-5e0b-49ce-9380-5d4dbec313dc"],
Cell[CellGroupData[{
Cell[106993, 2967, 2961, 78, 175, "Input", "ExpressionUUID" -> \
"f58109d9-324f-413f-90c2-0b3a9775761f"],
Cell[109957, 3047, 893, 14, 32, "Output", "ExpressionUUID" -> \
"e7134c43-d352-43c2-a9df-493505c05538"]
}, Closed]],
Cell[110865, 3064, 2312, 69, 84, "Input", "ExpressionUUID" -> \
"2bbd53c8-5f5d-48e1-a491-5b8039a4b7f5"]
}, Closed]],
Cell[CellGroupData[{
Cell[113214, 3138, 532, 8, 47, "Subchapter", "ExpressionUUID" -> \
"23691d43-c182-4bcd-9bb1-c9affef06c6b"],
Cell[CellGroupData[{
Cell[113771, 3150, 3008, 80, 175, "Input", "ExpressionUUID" -> \
"f30dfce7-ea0a-4e7a-a517-c275aff04420"],
Cell[116782, 3232, 956, 15, 32, "Output", "ExpressionUUID" -> \
"aa9b91cd-813f-4740-b815-3f18aa1c1dfc"]
}, Closed]],
Cell[117753, 3250, 2272, 70, 84, "Input", "ExpressionUUID" -> \
"8c4b89a8-8e33-4386-934e-caaf32e38d2c"]
}, Closed]],
Cell[CellGroupData[{
Cell[120062, 3325, 556, 8, 47, "Subchapter", "ExpressionUUID" -> \
"b519e6e9-b8cf-4af1-a7af-f447d80019bc"],
Cell[CellGroupData[{
Cell[120643, 3337, 1580, 38, 47, "Input", "ExpressionUUID" -> \
"8a43f6aa-2520-4900-bf63-dbdb4bb1f9c7"],
Cell[122226, 3377, 1061, 16, 32, "Output", "ExpressionUUID" -> \
"80d741d7-2e39-497b-b3f5-11bd48dbf797"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[123336, 3399, 582, 9, 47, "Subchapter", "ExpressionUUID" -> \
"94f06c45-07fd-4b32-ad81-c72bec609515"],
Cell[CellGroupData[{
Cell[123943, 3412, 1682, 41, 47, "Input", "ExpressionUUID" -> \
"80f7df7e-e893-4be1-9b30-2f1420c67967"],
Cell[125628, 3455, 1101, 17, 32, "Output", "ExpressionUUID" -> \
"48142558-aac3-4890-9caa-4a13004ab68d"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[126778, 3478, 643, 9, 47, "Subchapter", "ExpressionUUID" -> \
"0731b428-c31c-4d8c-8568-f1defa68de96"],
Cell[127424, 3489, 1023, 31, 47, "Input", "ExpressionUUID" -> \
"42b76cf7-d661-488d-b7ce-72afd4389563"]
}, Closed]],
Cell[CellGroupData[{
Cell[128484, 3525, 680, 10, 47, "Subchapter", "ExpressionUUID" -> \
"e9a986ec-464a-4fc9-a260-dcecaf686c18"],
Cell[CellGroupData[{
Cell[129189, 3539, 1385, 42, 117, "Input", "ExpressionUUID" -> \
"cba59902-55cd-463f-90f1-f4404a32214f"],
Cell[130577, 3583, 547, 8, 32, "Output", "ExpressionUUID" -> \
"f3ad3e2c-312d-480e-8c4b-15222b010050"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[131173, 3597, 745, 11, 47, "Subchapter", "ExpressionUUID" -> \
"49ba2760-bed7-4366-8aa0-6ffb3503a3c1"],
Cell[131921, 3610, 937, 36, 32, "Text", "ExpressionUUID" -> \
"296fb341-33ee-4f83-a862-56422ad5e6bf"],
Cell[132861, 3648, 1442, 42, 105, "Input", "ExpressionUUID" -> \
"eae463f7-ea7f-4ef2-b30e-ee27195d283a"]
}, Closed]],
Cell[CellGroupData[{
Cell[134340, 3695, 789, 11, 47, "Subchapter", "ExpressionUUID" -> \
"dfdd0628-59a4-4fb3-8cf1-73049943ae7c"],
Cell[135132, 3708, 787, 25, 47, "Input", "ExpressionUUID" -> \
"a489decc-2b08-4c06-8b42-d393bf06483b"]
}, Closed]],
Cell[CellGroupData[{
Cell[135956, 3738, 826, 12, 47, "Subchapter", "ExpressionUUID" -> \
"6a51db3d-46a7-4bcd-a0ca-47dd7941cc73"],
Cell[136785, 3752, 330, 9, 30, "Text", "ExpressionUUID" -> \
"83d30189-4e43-404e-bd6b-ecd4985de803"],
Cell[137118, 3763, 902, 29, 47, "Input", "ExpressionUUID" -> \
"3a7394c3-95ad-4d5f-acd3-98b71a80a576"],
Cell[CellGroupData[{
Cell[138045, 3796, 5715, 167, 705, "Input", "ExpressionUUID" -> \
"ac900e81-b2ee-4a9d-93bd-598c9447a58c"],
Cell[143763, 3965, 789, 12, 32, "Output", "ExpressionUUID" -> \
"da7213c9-a38d-46f4-99f4-de060ca465cb"],
Cell[144555, 3979, 789, 12, 32, "Output", "ExpressionUUID" -> \
"0e83c08f-3aaf-4131-b399-93625f77ef96"],
Cell[145347, 3993, 791, 12, 32, "Output", "ExpressionUUID" -> \
"752b8dba-2d81-456d-8333-4cfb805813ba"],
Cell[146141, 4007, 789, 12, 32, "Output", "ExpressionUUID" -> \
"2484db4c-c764-42f2-8776-6c42da9f7afb"]
}, Closed]],
Cell[146945, 4022, 468, 10, 30, "Text", "ExpressionUUID" -> \
"dbd63c11-c9e3-47bc-9369-8a913d4af98f"],
Cell[CellGroupData[{
Cell[147438, 4036, 1611, 52, 68, "Input", "ExpressionUUID" -> \
"83f473dc-fc58-40bc-89b9-a7082165a1b7"],
Cell[149052, 4090, 685, 15, 32, "Output", "ExpressionUUID" -> \
"077131a1-fafd-41b2-b815-cfd5ece2cf84"]
}, Closed]],
Cell[149752, 4108, 244, 8, 30, "Text", "ExpressionUUID" -> \
"7ced602b-b59c-4545-985e-89aaaca88208"]
}, Closed]],
Cell[CellGroupData[{
Cell[150033, 4121, 973, 14, 47, "Subchapter", "ExpressionUUID" -> \
"3543fbe2-ddf6-47a6-b618-e68108860c54"],
Cell[151009, 4137, 887, 28, 47, "Input", "ExpressionUUID" -> \
"651f3eb0-6b17-4a0e-b25f-ca37798b9bc7"],
Cell[CellGroupData[{
Cell[151921, 4169, 2125, 71, 96, "Input", "ExpressionUUID" -> \
"5ea150cf-e0d2-46a7-89c5-d09c63b2b0bf"],
Cell[154049, 4242, 563, 9, 32, "Output", "ExpressionUUID" -> \
"d5969646-12d5-4c8d-abe1-f7260d7ff8a6"],
Cell[154615, 4253, 559, 8, 32, "Output", "ExpressionUUID" -> \
"07d2ad75-1d72-4478-ba16-4bd03f24949c"],
Cell[155177, 4263, 565, 9, 32, "Output", "ExpressionUUID" -> \
"d034aae6-ba20-49b5-a8d7-056face9cd30"],
Cell[155745, 4274, 565, 9, 32, "Output", "ExpressionUUID" -> \
"900bdb60-d78f-40bd-9e59-93c100c6a27e"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[156359, 4289, 1039, 15, 47, "Subchapter", "ExpressionUUID" -> \
"344cebb6-7e54-406a-860c-30906b7a8283"],
Cell[157401, 4306, 257, 6, 30, "Text", "ExpressionUUID" -> \
"1866fbf6-77a2-46d2-b27f-24ec6406ad34"],
Cell[157661, 4314, 561, 15, 68, "Input", "ExpressionUUID" -> \
"0d0dd2cd-3a1c-4828-b8a4-8c765b621d0c"],
Cell[158225, 4331, 608, 16, 68, "Input", "ExpressionUUID" -> \
"2009d479-72bb-43ec-8299-241f007a3215"],
Cell[158836, 4349, 498, 16, 34, "Text", "ExpressionUUID" -> \
"cc70f0be-7370-4927-a6cc-1427b2121de0"],
Cell[159337, 4367, 1580, 41, 96, "Input", "ExpressionUUID" -> \
"8a701112-1d5a-4606-b0ef-fc8070a3ff86"],
Cell[160920, 4410, 2374, 81, 74, "Text", "ExpressionUUID" -> \
"a721df24-350d-43ee-945a-d33bf4df08bc"],
Cell[CellGroupData[{
Cell[163319, 4495, 1618, 50, 198, "Input", "ExpressionUUID" -> \
"2965ce2c-6392-425a-9196-1bb32100c65a"],
Cell[164940, 4547, 596, 10, 32, "Output", "ExpressionUUID" -> \
"53428962-da82-4204-8af0-39bd858ba3f3"]
}, Closed]],
Cell[165551, 4560, 623, 15, 49, "Text", "ExpressionUUID" -> \
"a40804a4-9f5b-4655-9c0d-f855251aba42"],
Cell[CellGroupData[{
Cell[166199, 4579, 369, 7, 54, "Input", "ExpressionUUID" -> \
"8066b3ab-e2a0-4007-a54f-8e229d577d88"],
Cell[166571, 4588, 477, 8, 32, "Output", "ExpressionUUID" -> \
"e8b31171-2721-4091-9e60-dd851e60c00b"]
}, Closed]],
Cell[167063, 4599, 556, 17, 32, "Text", "ExpressionUUID" -> \
"85d03e88-56d3-429c-91f4-f6211fbd36d1"],
Cell[167622, 4618, 3399, 97, 222, "Input", "ExpressionUUID" -> \
"fa830bef-1183-4f62-b54e-7397a4fb9421"],
Cell[171024, 4717, 1022, 31, 34, "Text", "ExpressionUUID" -> \
"c30462d6-b887-4c00-bab6-520d9f534d17"],
Cell[172049, 4750, 381, 10, 32, "Input", "ExpressionUUID" -> \
"810f14f6-52a6-4a51-aeec-193f1e74de6a"],
Cell[172433, 4762, 675, 20, 32, "Text", "ExpressionUUID" -> \
"ee6d85d0-df02-4490-b5b7-ecf81a06ef0c"],
Cell[173111, 4784, 474, 14, 68, "Input", "ExpressionUUID" -> \
"fc0e50e3-72b4-4465-9c28-e1819c4faa30"],
Cell[173588, 4800, 3066, 94, 139, "Text", "ExpressionUUID" -> \
"5bf3abfe-b831-4e5c-89fc-aaaf4596832e"],
Cell[CellGroupData[{
Cell[176679, 4898, 3466, 95, 180, "Input", "ExpressionUUID" -> \
"43f84c5b-f000-4e3f-aa4b-ec6eb416d531"],
Cell[180148, 4995, 373, 6, 32, "Output", "ExpressionUUID" -> \
"1ba1d988-1c6f-42d6-afff-e867df518fc7"]
}, Closed]],
Cell[180536, 5004, 509, 12, 30, "Text", "ExpressionUUID" -> \
"6a8b6e3b-7545-4db2-bcae-14f71db27dd5"],
Cell[181048, 5018, 8253, 222, 445, "Input", "ExpressionUUID" -> \
"63637216-7ec4-46a9-bfe7-4acd0bbfc3cd"],
Cell[189304, 5242, 349, 7, 30, "Text", "ExpressionUUID" -> \
"1ce15ac8-7a0b-4227-b6b0-2679825e597a"],
Cell[189656, 5251, 4533, 112, 222, "Input", "ExpressionUUID" -> \
"c20350aa-9304-4322-9619-87c7d77d2483"],
Cell[194192, 5365, 299, 6, 30, "Text", "ExpressionUUID" -> \
"30bb10d1-b202-47a6-99f7-d58372d8ed8e"],
Cell[CellGroupData[{
Cell[194516, 5375, 1845, 48, 75, "Input", "ExpressionUUID" -> \
"89f3061a-3743-4567-89bb-3ed4671ea486"],
Cell[196364, 5425, 762, 12, 32, "Output", "ExpressionUUID" -> \
"5266b276-0018-4898-b76d-b1ee64c73449"]
}, Closed]],
Cell[197141, 5440, 732, 21, 34, "Text", "ExpressionUUID" -> \
"27125c1f-7515-491f-a867-c493a6e6f61a"],
Cell[197876, 5463, 2510, 64, 96, "Input", "ExpressionUUID" -> \
"e49ac5fe-65a3-4aef-b071-4f5b42532473"],
Cell[CellGroupData[{
Cell[200411, 5531, 531, 14, 32, "Input", "ExpressionUUID" -> \
"e07648e2-2eae-4df8-95aa-497c07de2bdc"],
Cell[200945, 5547, 615, 10, 32, "Output", "ExpressionUUID" -> \
"f934d68c-3257-4553-8281-817f3db6c18b"]
}, Closed]],
Cell[201575, 5560, 752, 24, 53, "Text", "ExpressionUUID" -> \
"4259fb04-3da5-4681-bfaf-440cb393c832"],
Cell[202330, 5586, 2811, 72, 222, "Input", "ExpressionUUID" -> \
"23d3c40d-829b-4406-b1ea-0051fd5e967b"],
Cell[205144, 5660, 255, 6, 30, "Text", "ExpressionUUID" -> \
"8bd92cb7-b663-4860-bf72-22af3fe6c05c"],
Cell[CellGroupData[{
Cell[205424, 5670, 906, 23, 75, "Input", "ExpressionUUID" -> \
"baf0565d-815e-4f55-9ede-7ac733977336"],
Cell[206333, 5695, 493, 8, 32, "Output", "ExpressionUUID" -> \
"82c1d889-e678-4862-a6f6-51dab090d3e0"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[206875, 5709, 1049, 15, 47, "Subchapter", "ExpressionUUID" -> \
"9dca65ae-5812-4be9-b4c7-2e8328710966"],
Cell[207927, 5726, 268, 6, 30, "Text", "ExpressionUUID" -> \
"34c039ef-fd95-4fe4-a3ef-cdf1bbe8f02d"],
Cell[CellGroupData[{
Cell[208220, 5736, 1732, 48, 96, "Input", "ExpressionUUID" -> \
"38f67ea3-2171-48d8-af71-af012a9057fd"],
Cell[209955, 5786, 591, 10, 32, "Output", "ExpressionUUID" -> \
"a0df8892-0f7e-4940-8b6f-35cf7fc07c48"]
}, Closed]],
Cell[CellGroupData[{
Cell[210583, 5801, 1453, 44, 75, "Input", "ExpressionUUID" -> \
"067d2221-ceec-402e-8102-9ace3f9cbcd6"],
Cell[212039, 5847, 369, 6, 32, "Output", "ExpressionUUID" -> \
"28ef1d9b-e164-4b6f-949a-8887194d06f6"]
}, Closed]],
Cell[CellGroupData[{
Cell[212445, 5858, 1464, 45, 96, "Input", "ExpressionUUID" -> \
"10b46798-b5cc-44e0-958b-1f63b0ab6426"],
Cell[213912, 5905, 347, 6, 32, "Output", "ExpressionUUID" -> \
"7c19c6e9-5b07-4006-8da6-a5cdc0c96804"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[214320, 5918, 564, 8, 65, "Chapter", "ExpressionUUID" -> \
"89ae4384-2a1f-4362-ad99-f80348337e7b"],
Cell[CellGroupData[{
Cell[214909, 5930, 1194, 17, 63, "Subchapter", "ExpressionUUID" -> \
"d794a4ce-6626-4989-bf4a-27542e23e266"],
Cell[CellGroupData[{
Cell[216128, 5951, 4153, 121, 369, "Input", "ExpressionUUID" -> \
"66f2fe5f-3bb8-452a-b7e4-88753929d210"],
Cell[220284, 6074, 685, 11, 32, "Output", "ExpressionUUID" -> \
"bcb25da4-11b4-4e6d-b5ce-0e91842040fa"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[221018, 6091, 1246, 18, 47, "Subchapter", "ExpressionUUID" -> \
"9e0dd572-a7b8-4d11-9bf4-71a2851ab2c8"],
Cell[CellGroupData[{
Cell[222289, 6113, 1209, 34, 96, "Input", "ExpressionUUID" -> \
"e491dde9-9161-412e-aeac-e31f63d80c7e"],
Cell[223501, 6149, 228, 5, 32, "Output", "ExpressionUUID" -> \
"e9f26cb8-f7ba-49a5-b561-fb298a84b552"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[223778, 6160, 1294, 18, 47, "Subchapter", "ExpressionUUID" -> \
"6347f579-1fcc-435f-9d9a-5d5d11df8bca"],
Cell[CellGroupData[{
Cell[225097, 6182, 901, 23, 75, "Input", "ExpressionUUID" -> \
"991b0783-8321-4d34-b238-eda38ce6145e"],
Cell[226001, 6207, 276, 5, 32, "Output", "ExpressionUUID" -> \
"10c1b064-e37c-4893-8cef-aea8928c89cd"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[226326, 6218, 1346, 19, 47, "Subchapter", "ExpressionUUID" -> \
"b9507feb-4ddc-4e84-a1e1-860e4b28bbe6"],
Cell[CellGroupData[{
Cell[227697, 6241, 912, 25, 75, "Input", "ExpressionUUID" -> \
"b12133b1-a14c-4be9-b48c-f44793fea44f"],
Cell[228612, 6268, 179, 3, 32, "Output", "ExpressionUUID" -> \
"63152a13-913f-46e4-b9fa-53fa7393cb51"]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


